Fuglede's conjecture holds in $\mathbb{F}_2^7$

We prove that a nonempty subset of the binary vector space $\mathbb{F}_2^7$ is spectral if and only if it tiles $\mathbb{F}_2^7$ by translations. This is the smallest binary dimension left open by Ferguson and Sothanaphan. For the implication from tiling to spectrality we show that every eight-point subset of $\mathbb{F}_2^d$ admits $2^{d-3}$ frequencies whose pairwise differences avoid the zeros of its Fourier transform; consequently every tile of $\mathbb{F}_2^d$ with at least $2^{d-3}$ elements is spectral. For the converse implication, we use the Smith normal form of the Walsh matrix to exclude every spectral subset of $\mathbb{F}_2^7$, and of $\mathbb{F}_2^8$, whose size is not a power of two. The sizes $16$ and $32$ are reduced, by a projection argument, to the tiling of point sets attached to binary log-Hadamard matrices of small rank. Using the published classifications of Hadamard matrices of orders $16$ and $32$, we find that exactly sixteen order-$32$ classes up to transposition have dephased binary rank at most seven, and we give explicit tilings for both orientations of each.

==> anc/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/README.md <==
# Supplementary material

Computational certificates, verification programs, and Lean certificate sources for
Fuglede's conjecture holds in F2^7, by Knowledge Sense.

The files retain their repository paths. The source revision is:
https://github.com/KnowledgeSense/math/tree/b95a52a54597e8b01c1a28486f2a9b29a3a54c58/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026

## Computational verification

From this directory:

```sh
cd preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification
python3 verify_hadamard_certificates.py
python3 verify_eight_full.py
```

The verification README describes the full classification scan and its data source.

## Lean certificates

From this directory, using the pinned Lean toolchain:

```sh
lake exe cache get
lake --wfail build FugledeCertificates
lake script run audit FugledeCertificates
lake script run certificates FugledeCertificates
lake env leanchecker --fresh FugledeCertificates
```

The shared build configuration is included unchanged. Only the Fuglede sources are
included. Use the explicit FugledeCertificates target shown above.
The Lean README describes the scope of the formalized statements.
The manuscript is the main article of this arXiv submission.


==> anc/lake-manifest.json <==
{
  "version": "1.2.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.34.1",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e928b72544873815af278d38681b31c0293588e3",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.34.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "math",
  "lakeDir": ".lake",
  "fixedToolchain": false
}


==> anc/lakefile.lean <==
import Lake
open Lake DSL

package math where
  weakLeanArgs := #["-j1"]

require mathlib from git
  "https://github.com/leanprover-community/mathlib4.git" @ "v4.34.1"

@[default_target]
lean_lib LocalPermutation where
  srcDir := "preprints/Local-Permutation-Polynomials-of-Maximum-Degree-with-Coefficients-in-the-Prime-Field-October-7-2026/lean"
  roots := #[`LocalPermutation, `MainTheorems.LocalPermutation]
  globs := #[`LocalPermutation, `MainTheorems.LocalPermutation.+]

@[default_target]
lean_lib Chores where
  srcDir := "preprints/EFX-Allocations-of-Chores-That-Are-Cheap-for-Exactly-Two-Agents-October-7-2026/lean"
  roots := #[`Chores, `MainTheorems.Chores]
  globs := #[`Chores, `MainTheorems.Chores.+]

@[default_target]
lean_lib PreorderGamma where
  srcDir := "preprints/Gamma-Positivity-of-h-Polynomials-of-Preorders-October-7-2026/lean"
  roots := #[`PreorderGamma, `MainTheorems.PreorderGamma, `MainTheorems.PreorderReciprocity]
  globs := #[`PreorderGamma, `MainTheorems.PreorderGamma.+, `MainTheorems.PreorderReciprocity.+]

@[default_target]
lean_lib Laminar where
  srcDir := "preprints/Cyclic-Orderings-of-Laminar-Matroids-with-Prescribed-Basis-Intervals-October-8-2026/lean"
  roots := #[`Laminar, `MainTheorems.Laminar]
  globs := #[`Laminar, `MainTheorems.Laminar.+]

@[default_target]
lean_lib DiagonalSchatten where
  srcDir := "preprints/Schatten-Norm-Compression-for-2-by-N-Block-Matrices-with-Diagonal-Blocks-October-8-2026/lean"
  roots := #[`DiagonalSchatten, `MainTheorems.DiagonalSchatten]
  globs := #[`DiagonalSchatten, `MainTheorems.DiagonalSchatten.+]

@[default_target]
lean_lib WishartBlocks where
  srcDir := "preprints/The-Gaussian-Product-Inequality-for-Disjoint-Principal-Minors-of-Wishart-Matrices-October-8-2026/lean"
  roots := #[`WishartBlocks, `MainTheorems.WishartBlocks]
  globs := #[`WishartBlocks, `MainTheorems.WishartBlocks.+]

@[default_target]
lean_lib Chollet where
  srcDir := "preprints/Chollets-Permanent-Inequality-for-Hermitian-Matrices-Whose-Comparison-Matrices-Are-Positive-Semidefinite-October-8-2026/lean"
  roots := #[`Chollet, `MainTheorems.Chollet]
  globs := #[`Chollet, `MainTheorems.Chollet.+]

@[default_target]
lean_lib Tuza where
  srcDir := "preprints/Tuzas-Conjecture-Holds-for-Co-Chain-Graphs-October-8-2026/lean"
  roots := #[`Tuza, `MainTheorems.Tuza]
  globs := #[`Tuza, `MainTheorems.Tuza.+]

@[default_target]
lean_lib PureOSequences where
  srcDir := "preprints/Log-Concavity-of-Pure-O-Sequences-of-Given-Codimension-and-Type-October-8-2026/lean"
  roots := #[`PureOSequences, `MainTheorems.PureOSequences]
  globs := #[`PureOSequences, `MainTheorems.PureOSequences.+]

@[default_target]
lean_lib Domination where
  srcDir := "preprints/Ultra-Log-Concavity-of-the-Domination-Sequences-of-Powers-of-Paths-and-Cycles-October-9-2026/lean"
  roots := #[`Domination, `MainTheorems.Domination, `MainTheorems.LogConcavity]
  globs := #[`Domination, `MainTheorems.Domination.+, `MainTheorems.LogConcavity]

@[default_target]
lean_lib Hypercomb where
  srcDir := "preprints/Zeros-of-the-Independence-Polynomials-of-Uniform-Linear-Hypercombs-October-9-2026/lean"
  roots := #[`Hypercomb, `MainTheorems.Hypercomb]
  globs := #[`Hypercomb, `MainTheorems.Hypercomb.+]

@[default_target]
lean_lib AHOConstants where
  srcDir := "preprints/Optimal-Constants-in-the-Ando-Hiai-Okubo-Trace-Inequality-October-9-2026/lean"
  roots := #[`AHOConstants, `MainTheorems.AHOConstants]
  globs := #[`AHOConstants, `MainTheorems.AHOConstants.+]

@[default_target]
lean_lib Corona where
  srcDir := "preprints/Universal-Unimodality-of-Independence-Polynomials-of-Coronas-October-9-2026/lean"
  roots := #[`Corona, `MainTheorems.Corona]
  globs := #[`Corona, `MainTheorems.Corona.+]

@[default_target]
lean_lib SIBO where
  srcDir := "preprints/Optimal-Proximity-for-Finite-Forbidden-Labels-in-SIBO-Matroids-October-9-2026/lean"
  roots := #[`SIBO, `MainTheorems.BasisPairing, `MainTheorems.Characters, `MainTheorems.FiniteInterpolation, `MainTheorems.MixedRadix, `MainTheorems.PrefixPoints, `MainTheorems.ProductKernel, `MainTheorems.RadixLabels, `MainTheorems.SIBOKernel, `MainTheorems.SIBOProximity, `MainTheorems.SIBOSharpness, `MainTheorems.SIOrders, `MainTheorems.UniformMatroid]
  globs := #[`SIBO, `MainTheorems.BasisPairing, `MainTheorems.Characters, `MainTheorems.FiniteInterpolation, `MainTheorems.MixedRadix, `MainTheorems.PrefixPoints, `MainTheorems.ProductKernel, `MainTheorems.RadixLabels, `MainTheorems.SIBOKernel, `MainTheorems.SIBOProximity, `MainTheorems.SIBOSharpness, `MainTheorems.SIOrders, `MainTheorems.UniformMatroid]

@[default_target]
lean_lib DominationRoots where
  srcDir := "preprints/Domination-Polynomials-with-Only-Real-Roots-October-9-2026/lean"
  roots := #[`DominationRoots, `MainTheorems.DominationRoots]
  globs := #[`DominationRoots, `MainTheorems.DominationRoots.+]

@[default_target]
lean_lib EulerianPencil where
  srcDir := "preprints/Real-Zeros-of-An-x-plus-k-x-An-minus-2-x-and-a-Conjecture-of-Zhang-October-9-2026/lean"
  roots := #[`EulerianPencil, `MainTheorems.EulerianPencil]
  globs := #[`EulerianPencil, `MainTheorems.EulerianPencil.+]

@[default_target]
lean_lib PathCycleTuza where
  srcDir := "preprints/Tuzas-Conjecture-for-Powers-of-Paths-and-Cycles-October-9-2026/lean"
  roots := #[`PathCycleTuza, `MainTheorems.PathCycleTuza]
  globs := #[`PathCycleTuza, `MainTheorems.PathCycleTuza.+]


@[default_target]
lean_lib AlternativeQCharlier where
  srcDir := "preprints/Fibonacci-Positivity-of-the-Alternative-q-Charlier-Specialization-October-13-2026/lean"
  roots := #[`AlternativeQCharlier]
  globs := #[`AlternativeQCharlier, `AlternativeQCharlier.+]

@[default_target]
lean_lib AperyMoments where
  srcDir := "preprints/Apery-Polynomials-as-Stieltjes-Moment-Sequences-October-13-2026/lean"
  roots := #[`AperyMoments]
  globs := #[`AperyMoments, `AperyMoments.+]

@[default_target]
lean_lib ASR312 where
  srcDir := "preprints/Enumeration-of-Extendably-312-Avoiding-Alternating-Sign-Rectangles-October-12-2026/lean"
  roots := #[`ASR312]
  globs := #[`ASR312, `ASR312.+]

@[default_target]
lean_lib BoseBurton where
  srcDir := "preprints/Log-Concavity-of-Inverse-Z-Polynomials-of-Bose-Burton-Matroids-October-12-2026/lean"
  roots := #[`BoseBurton]
  globs := #[`BoseBurton, `BoseBurton.+]

@[default_target]
lean_lib CircleKernel where
  srcDir := "preprints/Nonvanishing-of-the-Residues-of-the-Heat-Kernel-for-a-Logarithmic-Laplacian-on-the-Circle-October-13-2026/lean"
  roots := #[`CircleKernel, `CircleResidues]
  globs := #[`CircleKernel, `CircleKernel.+, `CircleResidues, `CircleResidues.+]

@[default_target]
lean_lib CokernelPolynomiality where
  srcDir := "preprints/Polynomial-Counts-of-Cokernel-Closed-Subcategories-with-Fixed-First-Column-Defect-October-13-2026/lean"
  roots := #[`CokernelPolynomiality]
  globs := #[`CokernelPolynomiality, `CokernelPolynomiality.+]

@[default_target]
lean_lib Fan where
  srcDir := "preprints/Strict-Log-Concavity-of-Inverse-Z-Polynomials-of-Fan-Matroids-October-12-2026/lean"
  roots := #[`Fan, `ThagomizerTuran]
  globs := #[`Fan, `Fan.+, `ThagomizerTuran.+]

@[default_target]
lean_lib HankelAutomaticity where
  srcDir := "preprints/Automaticity-of-Hankel-Determinants-of-the-Binary-Sum-of-Digits-Modulo-Powers-of-Two-October-13-2026/lean"
  roots := #[`HankelAutomaticity]
  globs := #[`HankelAutomaticity, `HankelAutomaticity.+]

@[default_target]
lean_lib OscillatoryRecurrence where
  srcDir := "preprints/Symbolic-Recurrence-Coefficients-for-the-Oscillatory-Weight-x-exp-i-m-pi-x-October-13-2026/lean"
  roots := #[`OscillatoryRecurrence]
  globs := #[`OscillatoryRecurrence, `OscillatoryRecurrence.+]

@[default_target]
lean_lib Paving where
  srcDir := "preprints/Strict-Log-Concavity-of-Inverse-Z-Polynomials-of-Paving-Matroids-October-12-2026/lean"
  roots := #[`Paving]
  globs := #[`Paving, `Paving.+]

@[default_target]
lean_lib PenneyDensity where
  srcDir := "preprints/The-Density-of-Suffix-Replaceable-Pairs-in-Penneys-Ante-October-13-2026/lean"
  roots := #[`PenneyDensity]
  globs := #[`PenneyDensity, `PenneyDensity.+]

@[default_target]
lean_lib PowerWeights where
  srcDir := "preprints/Order-Zero-Operators-and-Irreducibility-of-Power-Related-Matrix-Weights-October-13-2026/lean"
  roots := #[`PowerWeights]
  globs := #[`PowerWeights, `PowerWeights.+]

@[default_target]
lean_lib ReciprocalQGamma where
  srcDir := "preprints/Strict-Sign-Regularity-of-the-Reciprocal-Jackson-q-Gamma-Kernel-October-13-2026/lean"
  roots := #[`ReciprocalQGamma]
  globs := #[`ReciprocalQGamma, `ReciprocalQGamma.+]

@[default_target]
lean_lib Dowling where
  srcDir := "preprints/Log-Concavity-of-Inverse-Z-Polynomials-of-Dowling-Matroids-with-Arbitrary-Joints-October-12-2026/lean"
  roots := #[`Dowling]
  globs := #[`Dowling, `Dowling.+]

@[default_target]
lean_lib WeakClergyman where
  srcDir := "preprints/A-Uniform-Discrepancy-Bound-for-Anti-Recurrence-Sequences-October-13-2026/lean"
  roots := #[`WeakClergyman]
  globs := #[`WeakClergyman, `WeakClergyman.+]

@[default_target]
lean_lib R32SunCounterexample where
  srcDir := "preprints/Circular-Permutations-of-Finite-Fields-with-Primitive-Adjacent-Products-October-10-2026/lean"
  roots := #[`R32SunCounterexample]
  globs := #[`R32SunCounterexample]

@[default_target]
lean_lib R34 where
  srcDir := "preprints/Log-Concavity-of-Independence-Polynomials-of-Caterpillars-October-10-2026/lean"
  roots := #[`R34]
  globs := #[`R34, `R34.+]

@[default_target]
lean_lib ArithmeticSections where
  srcDir := "preprints/Positive-Lebesgue-Measure-of-an-Arithmetic-Set-for-Constant-Non-Central-Sections-October-12-2026/lean"
  roots := #[`ArithmeticSections]
  globs := #[`ArithmeticSections, `ArithmeticSections.+, `ArithmeticSectionsTests.+]
  moreLeanArgs := #["--trust=0", "-DautoImplicit=false", "-DwarningAsError=true"]

@[default_target]
lean_lib GenericValueSemigroups where
  srcDir := "preprints/Generic-Value-Semigroups-with-Prescribed-Coordinate-Orders-October-12-2026/lean"
  roots := #[`GenericValueSemigroups]
  globs := #[`GenericValueSemigroups, `GenericValueSemigroups.+, `GenericValueSemigroupsTests.+]

@[default_target]
lean_lib BuchweitzProfiles where
  srcDir := "preprints/Numerical-Semigroups-of-Depth-Two-with-Prescribed-Buchweitz-Profiles-October-12-2026/lean"
  roots := #[`BuchweitzProfiles]
  globs := #[`BuchweitzProfiles, `BuchweitzProfiles.+, `BuchweitzProfilesTests]

@[default_target]
lean_lib ChowlaCosine where
  srcDir := "preprints/Chowlas-Cosine-Problem-with-Near-Unit-Coefficients-October-12-2026/lean"
  roots := #[`ChowlaCosine]
  globs := #[`ChowlaCosine, `ChowlaCosine.+, `ChowlaCosineTests.+]

@[default_target]
lean_lib RandomWalkSearch where
  srcDir := "preprints/Checking-and-Update-Costs-in-Random-Walk-Search-with-Several-Marked-States-October-12-2026/lean"
  roots := #[`RandomWalkSearch]
  globs := #[`RandomWalkSearch, `RandomWalkSearch.+, `RandomWalkSearchTests.+]
  moreLeanArgs := #["--trust=0", "-DautoImplicit=false", "-DwarningAsError=true"]

@[default_target]
lean_lib EmbeddingDimensionStrata where
  srcDir := "preprints/Embedding-Dimension-Strata-in-a-Space-of-Complete-Subalgebras-of-Power-Series-October-12-2026/lean"
  roots := #[`EmbeddingDimensionStrata]
  globs := #[`EmbeddingDimensionStrata, `EmbeddingDimensionStrata.+]
  moreLeanArgs := #["--trust=0", "-DautoImplicit=false", "-DwarningAsError=true"]

@[default_target]
lean_lib HonestEmbeddingDimension where
  srcDir := "preprints/The-Honest-Embedding-Dimension-of-Numerical-Semigroups-of-Multiplicity-Five-October-12-2026/lean"
  roots := #[`HonestEmbeddingDimension]
  globs := #[`HonestEmbeddingDimension, `HonestEmbeddingDimension.+, `HonestEmbeddingDimensionTests.+]

@[default_target]
lean_lib HilbertBipartite where
  srcDir := "preprints/Hilbert-Coefficients-of-Complete-Bipartite-Quadratic-Ideals-October-12-2026/lean"
  roots := #[`HilbertBipartite]
  globs := #[`HilbertBipartite, `HilbertBipartite.+, `HilbertBipartiteTests.+]
  moreLeanArgs := #["--trust=0", "-DautoImplicit=false", "-DwarningAsError=true"]

@[default_target]
lean_lib FourGeneratedSemigroups where
  srcDir := "preprints/Type-and-Relations-of-Four-Generated-Numerical-Semigroups-October-12-2026/lean"
  roots := #[`FourGeneratedSemigroups]
  globs := #[`FourGeneratedSemigroups, `FourGeneratedSemigroups.+, `FourGeneratedSemigroupsTests.+]

@[default_target]
lean_lib EdgeColoringMixing where
  srcDir := "preprints/Strong-Spatial-Mixing-for-Edge-Colorings-of-Trees-October-12-2026/lean"
  roots := #[`EdgeColoringMixing]
  globs := #[`EdgeColoringMixing, `EdgeColoringMixing.+, `EdgeColoringMixingTests.+]
  moreLeanArgs := #["--trust=0", "-DautoImplicit=false", "-DwarningAsError=true"]

@[default_target]
lean_lib TerminalLogConcavity where
  srcDir := "preprints/Strong-Terminal-Failures-of-Log-Concavity-in-Independence-Polynomials-of-Subcubic-Trees-October-12-2026/lean"
  roots := #[`TerminalLogConcavity]
  globs := #[`TerminalLogConcavity, `TerminalLogConcavity.+, `TerminalLogConcavityTests, `TerminalLogConcavityTests.+]

@[default_target]
lean_lib SphericalTreeFailures where
  srcDir := "preprints/Nearly-Linear-Consecutive-Log-Concavity-Failures-in-Spherically-Symmetric-Subcubic-Trees-October-12-2026/lean"
  roots := #[`SphericalTreeFailures]
  globs := #[`SphericalTreeFailures, `SphericalTreeFailures.+, `SphericalTreeFailuresTests]
  moreLeanArgs := #["--trust=0", "-DautoImplicit=false", "-DwarningAsError=true"]

@[default_target]
lean_lib HardCoreActivityThreshold where
  srcDir := "preprints/The-Exact-Activity-Threshold-for-Spectral-Independence-of-the-Hard-Core-Model-on-Trees-October-12-2026/lean"
  roots := #[`HardCoreActivityThreshold]
  globs := #[`HardCoreActivityThreshold, `HardCoreActivityThreshold.+, `HardCoreActivityThresholdTests.+]
  moreLeanArgs := #["--trust=0", "-DautoImplicit=false", "-DwarningAsError=true"]

@[default_target]
lean_lib SumsetRanges where
  srcDir := "preprints/Ordinary-and-Restricted-Sumset-Sizes-Beyond-a-Polynomial-Threshold-October-12-2026/lean"
  roots := #[`SumsetRanges]
  globs := #[`SumsetRanges, `SumsetRanges.+, `SumsetRangesTests.+]
  moreLeanArgs := #["--trust=0", "-DautoImplicit=false", "-DwarningAsError=true"]

@[default_target]
lean_lib MeanMaximumForests where
  srcDir := "preprints/A-Mean-Maximum-Inequality-for-Independent-Sets-of-Forests-October-12-2026/lean"
  roots := #[`MeanMaximumForests]
  globs := #[`MeanMaximumForests, `MeanMaximumForests.+, `ForestHardCoreActivityThreshold, `MeanMaximumForestsTests, `MeanMaximumForestsTests.+]
  moreLeanArgs := #["--trust=0", "-DautoImplicit=false", "-DwarningAsError=true"]

@[default_target]
lean_lib FugledeCertificates where
  srcDir := "preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean"
  roots := #[`FugledeCertificates]
  globs := #[`FugledeCertificates, `FugledeCertificates.+]

private def runProofCheck (args : List String) (file : String) : ScriptM UInt32 := do
  let [libraryName] := args | do
    IO.eprintln "Specify one library target."
    return 1
  let some lib ← findLeanLib? (Lean.Name.mkSimple libraryName) | do
    IO.eprintln s!"Unknown library target: {libraryName}"
    return 1
  let source := lib.srcDir / file
  unless ← source.pathExists do
    IO.eprintln s!"Check file does not exist: {file}"
    return 1
  let child ← IO.Process.spawn {
    cmd := (← getLean).toString
    args := #["-j1"] ++ lib.leanArgs ++ #["-R", lib.srcDir.toString, source.toString]
    env := ← getAugmentedEnv
  }
  child.wait

script audit args do
  let [libraryName] := args | do
    IO.eprintln "Usage: lake script run audit <library>"
    return 1
  let some lib ← findLeanLib? (Lean.Name.mkSimple libraryName) | do
    IO.eprintln s!"Unknown library target: {libraryName}"
    return 1
  let file := if ← (lib.srcDir / "Audit.lean").pathExists then
    "Audit.lean" else "tests/Axioms.lean"
  runProofCheck args file

script certificates args do
  runProofCheck args "tests/Certificates.lean"


==> anc/lean-toolchain <==
leanprover/lean4:v4.34.1


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/Audit.lean <==
import FugledeCertificates
import Lean

open Lean Elab Command in
run_cmd do
  let env ← getEnv
  let roots := ["FugledeCertificates"]
  let names := env.constants.toList.filterMap fun (n, _) =>
    match env.getModuleIdxFor? n with
    | none => none
    | some idx =>
      let origin := env.allImportedModuleNames[idx.toNat]!.toString
      if roots.any (fun r => origin == r || origin.startsWith (r ++ ".")) then some n else none
  let names := names.toArray.qsort (fun a b => a.toString < b.toString)
  let permitted : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  for n in names do
    let axioms ← collectAxioms n
    for a in axioms do
      unless permitted.contains a do
        throwError "Unexpected axiom {a} in {n}"
    elabCommand (← `(command| #print axioms $(mkIdent n)))
  logInfo m!"Checked {names.size} project declarations."


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/FugledeCertificates.lean <==
import FugledeCertificates.Hadamard
import FugledeCertificates.EightPoint
import FugledeCertificates.Cardinality


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/FugledeCertificates/Cardinality.lean <==
import Std

set_option maxRecDepth 100000
set_option maxHeartbeats 0

namespace FugledeCertificates

/-- Smith exponents of the order-128 Walsh matrix, with binomial multiplicities. -/
def smithExponents : List Nat :=
  [0] ++ List.replicate 7 1 ++ List.replicate 21 2 ++ List.replicate 35 3 ++
  List.replicate 35 4 ++ List.replicate 21 5 ++ List.replicate 7 6 ++ [7]

/-- The 2-adic valuation for the positive orders considered below. -/
def valuationTwoUpToSeven (m : Nat) : Nat :=
  ((List.range 8).filter fun k => m % (2 ^ k) == 0).length - 1

def determinantValuation (m : Nat) : Nat := (m / 2) * valuationTwoUpToSeven m

def smithLowerBound (m : Nat) : Nat := (smithExponents.take m).sum

def excludedOrders : List Nat := [12, 20, 24, 28, 36, 40, 44, 48, 52, 56, 60]

theorem smith_exponents_count : smithExponents.length = 128 := by decide

theorem excluded_order_count : excludedOrders.length = 11 := by decide

theorem excluded_order_inequalities :
    ∀ m ∈ excludedOrders, determinantValuation m < smithLowerBound m := by
  decide

theorem excluded_orders_exhaust_multiples :
    ∀ m : Fin 64,
      (4 ≤ m.val ∧ m.val % 4 = 0 ∧
        ¬ (∃ k : Fin 8, m.val = 2 ^ k.val)) ↔ m.val ∈ excludedOrders := by
  decide


end FugledeCertificates


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/FugledeCertificates/Data/EightPoint.lean <==
import FugledeCertificates.Spectrum

-- Generated from ../verification/eight_certificates.json.
-- Definition suffixes are zero-based record indices.

namespace FugledeCertificates.Data

def eight_0 : EightCertificate where
  rank := 3
  points := [0, 1, 2, 4, 3, 5, 6, 7]
  complement := [0]
  spectrum := [0, 7, 6, 5, 4, 3, 2, 1]
  universalFrequencies := [0]

def eight_1 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 3, 5, 6]
  complement := [0, 15]
  spectrum := [0, 15, 12, 10, 9, 6, 5, 3]
  universalFrequencies := [0, 14]

def eight_2 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 3, 5, 7]
  complement := [0, 14]
  spectrum := [0, 13, 12, 11, 10, 7, 6, 1]
  universalFrequencies := [0, 15]

def eight_3 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 3, 5, 9]
  complement := [0, 15]
  spectrum := [0, 15, 12, 10, 9, 6, 5, 3]
  universalFrequencies := [0, 14]

def eight_10 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 3, 6, 7]
  complement := [0, 13]
  spectrum := [0, 14, 12, 11, 9, 7, 5, 2]
  universalFrequencies := [0, 15]

def eight_12 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 3, 6, 10]
  complement := [0, 15]
  spectrum := [0, 15, 12, 10, 9, 6, 5, 3]
  universalFrequencies := [0, 13]

def eight_20 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 3, 7, 11]
  complement := [0, 14]
  spectrum := [0, 14, 12, 11, 9, 7, 5, 2]
  universalFrequencies := [0, 15]

def eight_25 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 3, 9, 10]
  complement := [0, 15]
  spectrum := [0, 15, 12, 10, 9, 6, 5, 3]
  universalFrequencies := [0, 14]

def eight_26 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 3, 9, 11]
  complement := [0, 14]
  spectrum := [0, 13, 12, 11, 10, 7, 6, 1]
  universalFrequencies := [0, 15]

def eight_31 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 3, 10, 11]
  complement := [0, 13]
  spectrum := [0, 14, 12, 11, 9, 7, 5, 2]
  universalFrequencies := [0, 15]

def eight_46 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 5, 6, 7]
  complement := [0, 11]
  spectrum := [0, 14, 13, 10, 9, 7, 4, 3]
  universalFrequencies := [0, 15]

def eight_50 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 5, 6, 12]
  complement := [0, 15]
  spectrum := [0, 15, 12, 10, 9, 6, 5, 3]
  universalFrequencies := [0, 11]

def eight_58 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 5, 7, 13]
  complement := [0, 14]
  spectrum := [0, 13, 14, 10, 9, 7, 4, 3]
  universalFrequencies := [0, 15]

def eight_63 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 5, 9, 12]
  complement := [0, 15]
  spectrum := [0, 15, 12, 10, 9, 6, 5, 3]
  universalFrequencies := [0, 14]

def eight_64 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 5, 9, 13]
  complement := [0, 14]
  spectrum := [0, 13, 12, 11, 10, 7, 6, 1]
  universalFrequencies := [0, 15]

def eight_76 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 5, 12, 13]
  complement := [0, 11]
  spectrum := [0, 14, 13, 10, 9, 7, 4, 3]
  universalFrequencies := [0, 15]

def eight_87 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 6, 7, 14]
  complement := [0, 13]
  spectrum := [0, 14, 13, 10, 9, 7, 4, 3]
  universalFrequencies := [0, 15]

def eight_96 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 6, 10, 12]
  complement := [0, 15]
  spectrum := [0, 15, 12, 10, 9, 6, 5, 3]
  universalFrequencies := [0, 14]

def eight_98 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 6, 10, 14]
  complement := [0, 13]
  spectrum := [0, 14, 12, 11, 9, 7, 5, 2]
  universalFrequencies := [0, 15]

def eight_105 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 6, 12, 14]
  complement := [0, 11]
  spectrum := [0, 14, 13, 10, 9, 7, 4, 3]
  universalFrequencies := [0, 15]

def eight_122 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 7, 11, 13]
  complement := [0, 14]
  spectrum := [0, 13, 12, 11, 10, 7, 6, 1]
  universalFrequencies := [0, 15]

def eight_123 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 7, 11, 14]
  complement := [0, 13]
  spectrum := [0, 14, 12, 11, 9, 7, 5, 2]
  universalFrequencies := [0, 15]

def eight_128 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 7, 13, 14]
  complement := [0, 11]
  spectrum := [0, 14, 13, 10, 9, 7, 4, 3]
  universalFrequencies := [0, 15]

def eight_131 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 9, 10, 11]
  complement := [0, 7]
  spectrum := [0, 14, 13, 11, 8, 6, 5, 3]
  universalFrequencies := [0, 15]

def eight_132 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 9, 10, 12]
  complement := [0, 15]
  spectrum := [0, 15, 12, 10, 9, 6, 5, 3]
  universalFrequencies := [0, 7]

def eight_137 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 9, 11, 13]
  complement := [0, 14]
  spectrum := [0, 13, 14, 11, 8, 6, 5, 3]
  universalFrequencies := [0, 15]

def eight_140 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 9, 12, 13]
  complement := [0, 7]
  spectrum := [0, 14, 13, 11, 8, 6, 5, 3]
  universalFrequencies := [0, 15]

def eight_148 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 10, 11, 14]
  complement := [0, 13]
  spectrum := [0, 14, 13, 11, 8, 6, 5, 3]
  universalFrequencies := [0, 15]

def eight_151 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 10, 12, 14]
  complement := [0, 7]
  spectrum := [0, 14, 13, 11, 8, 6, 5, 3]
  universalFrequencies := [0, 15]

def eight_159 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 11, 13, 14]
  complement := [0, 7]
  spectrum := [0, 14, 13, 11, 8, 6, 5, 3]
  universalFrequencies := [0, 15]

def eight_162 : EightCertificate where
  rank := 4
  points := [0, 1, 2, 4, 8, 12, 13, 14]
  complement := [0, 11]
  spectrum := [0, 14, 13, 11, 8, 6, 5, 3]
  universalFrequencies := [0, 15]

def eight_166 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 3, 5]
  complement := [0, 25, 23, 14]
  spectrum := [0, 28, 26, 23, 17, 13, 11, 6]
  universalFrequencies := [0, 31, 30, 29]

def eight_167 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 3, 6]
  complement := [0, 26, 23, 13]
  spectrum := [0, 28, 25, 23, 18, 14, 11, 5]
  universalFrequencies := [0, 31, 30, 29]

def eight_168 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 3, 7]
  complement := [0, 27, 22, 13]
  spectrum := [0, 28, 27, 22, 17, 13, 10, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_169 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 3, 9]
  complement := [0, 27, 21, 14]
  spectrum := [0, 28, 27, 22, 17, 13, 10, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_170 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 3, 10]
  complement := [0, 27, 22, 13]
  spectrum := [0, 28, 27, 21, 18, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_171 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 3, 11]
  complement := [0, 26, 23, 13]
  spectrum := [0, 28, 26, 23, 17, 13, 11, 6]
  universalFrequencies := [0, 31, 30, 29]

def eight_176 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 3, 17]
  complement := [0, 27, 22, 13]
  spectrum := [0, 28, 27, 21, 18, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_177 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 3, 18]
  complement := [0, 27, 21, 14]
  spectrum := [0, 28, 27, 22, 17, 13, 10, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_178 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 3, 19]
  complement := [0, 26, 21, 15]
  spectrum := [0, 28, 26, 21, 19, 15, 9, 6]
  universalFrequencies := [0, 31, 30, 29]

def eight_187 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 3, 28]
  complement := [0, 27, 22, 13]
  spectrum := [0, 28, 27, 22, 17, 13, 10, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_191 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 5, 6]
  complement := [0, 28, 23, 11]
  spectrum := [0, 26, 25, 23, 20, 14, 13, 3]
  universalFrequencies := [0, 31, 30, 27]

def eight_192 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 5, 7]
  complement := [0, 29, 22, 11]
  spectrum := [0, 29, 26, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 30, 31, 28]

def eight_193 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 5, 9]
  complement := [0, 29, 19, 14]
  spectrum := [0, 26, 29, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 31, 30, 27]

def eight_196 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 5, 12]
  complement := [0, 29, 22, 11]
  spectrum := [0, 29, 26, 20, 19, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 27]

def eight_197 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 5, 13]
  complement := [0, 28, 23, 11]
  spectrum := [0, 26, 28, 23, 17, 13, 11, 6]
  universalFrequencies := [0, 31, 30, 27]

def eight_200 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 5, 17]
  complement := [0, 29, 22, 11]
  spectrum := [0, 26, 29, 20, 19, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 27]

def eight_203 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 5, 20]
  complement := [0, 29, 19, 14]
  spectrum := [0, 29, 26, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 31, 30, 27]

def eight_204 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 5, 21]
  complement := [0, 28, 19, 15]
  spectrum := [0, 26, 28, 21, 19, 15, 9, 6]
  universalFrequencies := [0, 31, 30, 27]

def eight_209 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 5, 26]
  complement := [0, 29, 22, 11]
  spectrum := [0, 29, 26, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 31, 30, 27]

def eight_215 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 6, 7]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 29, 28, 31]

def eight_217 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 6, 10]
  complement := [0, 30, 19, 13]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 31, 29, 27]

def eight_219 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 6, 12]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 31, 29, 27]

def eight_221 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 6, 14]
  complement := [0, 28, 23, 11]
  spectrum := [0, 28, 25, 23, 18, 14, 11, 5]
  universalFrequencies := [0, 31, 30, 24]

def eight_224 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 6, 18]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 31, 29, 27]

def eight_226 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 6, 20]
  complement := [0, 30, 19, 13]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 31, 29, 27]

def eight_228 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 6, 22]
  complement := [0, 28, 19, 15]
  spectrum := [0, 28, 25, 22, 19, 15, 10, 5]
  universalFrequencies := [0, 31, 30, 24]

def eight_231 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 6, 25]
  complement := [0, 30, 21, 11]
  spectrum := [0, 25, 23, 28, 18, 14, 11, 5]
  universalFrequencies := [0, 31, 29, 27]

def eight_240 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 7, 11]
  complement := [0, 30, 19, 13]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 15, 31, 28]

def eight_242 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 7, 13]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 31, 29, 15]

def eight_243 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 7, 14]
  complement := [0, 29, 22, 11]
  spectrum := [0, 29, 26, 20, 19, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 15]

def eight_247 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 7, 19]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 23, 31, 28]

def eight_249 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 7, 21]
  complement := [0, 30, 19, 13]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 31, 29, 23]

def eight_250 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 7, 22]
  complement := [0, 29, 19, 14]
  spectrum := [0, 29, 26, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 31, 30, 23]

def eight_252 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 7, 24]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 31, 23, 15]

def eight_260 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 9, 10]
  complement := [0, 28, 27, 7]
  spectrum := [0, 27, 24, 22, 21, 14, 13, 3]
  universalFrequencies := [0, 31, 30, 23]

def eight_261 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 9, 11]
  complement := [0, 29, 26, 7]
  spectrum := [0, 29, 26, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 30, 31, 28]

def eight_262 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 9, 12]
  complement := [0, 26, 29, 7]
  spectrum := [0, 29, 24, 22, 19, 14, 11, 5]
  universalFrequencies := [0, 31, 30, 23]

def eight_263 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 9, 13]
  complement := [0, 27, 28, 7]
  spectrum := [0, 27, 28, 22, 17, 13, 10, 7]
  universalFrequencies := [0, 30, 31, 26]

def eight_266 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 9, 17]
  complement := [0, 29, 26, 7]
  spectrum := [0, 29, 24, 22, 19, 14, 11, 5]
  universalFrequencies := [0, 30, 31, 25]

def eight_271 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 9, 22]
  complement := [0, 29, 26, 7]
  spectrum := [0, 29, 26, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 31, 30, 23]

def eight_273 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 9, 24]
  complement := [0, 29, 19, 14]
  spectrum := [0, 29, 26, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 31, 30, 23]

def eight_274 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 9, 25]
  complement := [0, 28, 19, 15]
  spectrum := [0, 28, 25, 22, 19, 15, 10, 5]
  universalFrequencies := [0, 31, 30, 24]

def eight_281 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 10, 11]
  complement := [0, 30, 25, 7]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 29, 28, 31]

def eight_282 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 10, 12]
  complement := [0, 25, 30, 7]
  spectrum := [0, 30, 24, 21, 19, 13, 11, 6]
  universalFrequencies := [0, 31, 29, 23]

def eight_284 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 10, 14]
  complement := [0, 27, 28, 7]
  spectrum := [0, 27, 28, 21, 18, 14, 9, 7]
  universalFrequencies := [0, 30, 31, 26]

def eight_287 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 10, 18]
  complement := [0, 30, 25, 7]
  spectrum := [0, 30, 24, 21, 19, 13, 11, 6]
  universalFrequencies := [0, 29, 31, 26]

def eight_290 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 10, 21]
  complement := [0, 30, 25, 7]
  spectrum := [0, 27, 28, 21, 18, 14, 9, 7]
  universalFrequencies := [0, 31, 29, 23]

def eight_293 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 10, 24]
  complement := [0, 30, 19, 13]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 31, 29, 23]

def eight_295 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 10, 26]
  complement := [0, 28, 19, 15]
  spectrum := [0, 26, 28, 21, 19, 15, 9, 6]
  universalFrequencies := [0, 31, 30, 27]

def eight_302 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 11, 13]
  complement := [0, 25, 30, 7]
  spectrum := [0, 30, 24, 21, 19, 13, 11, 6]
  universalFrequencies := [0, 31, 29, 15]

def eight_303 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 11, 14]
  complement := [0, 26, 29, 7]
  spectrum := [0, 29, 24, 22, 19, 14, 11, 5]
  universalFrequencies := [0, 31, 30, 15]

def eight_307 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 11, 19]
  complement := [0, 30, 25, 7]
  spectrum := [0, 30, 24, 21, 19, 13, 11, 6]
  universalFrequencies := [0, 27, 31, 28]

def eight_308 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 11, 20]
  complement := [0, 30, 25, 7]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 31, 27, 15]

def eight_313 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 11, 25]
  complement := [0, 30, 19, 13]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 31, 29, 27]

def eight_314 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 11, 26]
  complement := [0, 29, 19, 14]
  spectrum := [0, 29, 26, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 31, 30, 27]

def eight_320 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 12, 13]
  complement := [0, 30, 25, 7]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 29, 28, 31]

def eight_321 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 12, 14]
  complement := [0, 29, 26, 7]
  spectrum := [0, 29, 26, 20, 19, 14, 9, 7]
  universalFrequencies := [0, 30, 31, 28]

def eight_325 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 12, 19]
  complement := [0, 30, 25, 7]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 31, 27, 23]

def eight_326 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 12, 20]
  complement := [0, 30, 25, 7]
  spectrum := [0, 30, 24, 21, 19, 13, 11, 6]
  universalFrequencies := [0, 27, 31, 28]

def eight_330 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 12, 24]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 23, 31, 28]

def eight_334 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 12, 28]
  complement := [0, 26, 21, 15]
  spectrum := [0, 28, 26, 21, 19, 15, 9, 6]
  universalFrequencies := [0, 31, 30, 29]

def eight_338 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 13, 14]
  complement := [0, 28, 27, 7]
  spectrum := [0, 27, 24, 22, 21, 14, 13, 3]
  universalFrequencies := [0, 31, 30, 15]

def eight_341 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 13, 18]
  complement := [0, 30, 25, 7]
  spectrum := [0, 27, 28, 22, 17, 13, 10, 7]
  universalFrequencies := [0, 31, 29, 15]

def eight_344 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 13, 21]
  complement := [0, 30, 25, 7]
  spectrum := [0, 30, 24, 21, 19, 13, 11, 6]
  universalFrequencies := [0, 29, 31, 26]

def eight_348 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 13, 25]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 31, 29, 27]

def eight_351 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 13, 28]
  complement := [0, 27, 21, 14]
  spectrum := [0, 28, 27, 22, 17, 13, 10, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_356 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 14, 17]
  complement := [0, 29, 26, 7]
  spectrum := [0, 29, 26, 20, 19, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 15]

def eight_361 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 14, 22]
  complement := [0, 29, 26, 7]
  spectrum := [0, 29, 24, 22, 19, 14, 11, 5]
  universalFrequencies := [0, 30, 31, 25]

def eight_365 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 14, 26]
  complement := [0, 29, 22, 11]
  spectrum := [0, 26, 29, 20, 19, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 27]

def eight_367 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 14, 28]
  complement := [0, 27, 22, 13]
  spectrum := [0, 28, 27, 21, 18, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_386 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 17, 18]
  complement := [0, 28, 27, 7]
  spectrum := [0, 27, 24, 22, 21, 14, 13, 3]
  universalFrequencies := [0, 31, 30, 15]

def eight_387 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 17, 19]
  complement := [0, 29, 26, 7]
  spectrum := [0, 29, 26, 20, 19, 14, 9, 7]
  universalFrequencies := [0, 30, 31, 28]

def eight_388 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 17, 20]
  complement := [0, 26, 29, 7]
  spectrum := [0, 29, 24, 22, 19, 14, 11, 5]
  universalFrequencies := [0, 31, 30, 15]

def eight_389 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 17, 21]
  complement := [0, 27, 28, 7]
  spectrum := [0, 27, 28, 21, 18, 14, 9, 7]
  universalFrequencies := [0, 30, 31, 26]

def eight_392 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 17, 24]
  complement := [0, 29, 22, 11]
  spectrum := [0, 29, 26, 20, 19, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 15]

def eight_393 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 17, 25]
  complement := [0, 28, 23, 11]
  spectrum := [0, 28, 25, 23, 18, 14, 11, 5]
  universalFrequencies := [0, 31, 30, 24]

def eight_400 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 18, 19]
  complement := [0, 30, 25, 7]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 29, 28, 31]

def eight_401 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 18, 20]
  complement := [0, 25, 30, 7]
  spectrum := [0, 30, 24, 21, 19, 13, 11, 6]
  universalFrequencies := [0, 31, 29, 15]

def eight_403 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 18, 22]
  complement := [0, 27, 28, 7]
  spectrum := [0, 27, 28, 22, 17, 13, 10, 7]
  universalFrequencies := [0, 30, 31, 26]

def eight_405 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 18, 24]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 31, 29, 15]

def eight_407 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 18, 26]
  complement := [0, 28, 23, 11]
  spectrum := [0, 26, 28, 23, 17, 13, 11, 6]
  universalFrequencies := [0, 31, 30, 27]

def eight_414 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 19, 21]
  complement := [0, 25, 30, 7]
  spectrum := [0, 30, 24, 21, 19, 13, 11, 6]
  universalFrequencies := [0, 31, 29, 23]

def eight_415 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 19, 22]
  complement := [0, 26, 29, 7]
  spectrum := [0, 29, 24, 22, 19, 14, 11, 5]
  universalFrequencies := [0, 31, 30, 23]

def eight_418 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 19, 25]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 20, 19, 13, 10, 7]
  universalFrequencies := [0, 31, 29, 27]

def eight_419 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 19, 26]
  complement := [0, 29, 22, 11]
  spectrum := [0, 29, 26, 20, 19, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 27]

def eight_425 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 20, 21]
  complement := [0, 30, 25, 7]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 29, 28, 31]

def eight_426 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 20, 22]
  complement := [0, 29, 26, 7]
  spectrum := [0, 29, 26, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 30, 31, 28]

def eight_428 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 20, 24]
  complement := [0, 30, 19, 13]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 15, 31, 28]

def eight_432 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 20, 28]
  complement := [0, 26, 23, 13]
  spectrum := [0, 28, 26, 23, 17, 13, 11, 6]
  universalFrequencies := [0, 31, 30, 29]

def eight_436 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 21, 22]
  complement := [0, 28, 27, 7]
  spectrum := [0, 27, 24, 22, 21, 14, 13, 3]
  universalFrequencies := [0, 31, 30, 23]

def eight_439 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 21, 25]
  complement := [0, 30, 19, 13]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 31, 29, 27]

def eight_442 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 21, 28]
  complement := [0, 27, 22, 13]
  spectrum := [0, 28, 27, 21, 18, 14, 9, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_449 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 22, 26]
  complement := [0, 29, 19, 14]
  spectrum := [0, 26, 29, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 31, 30, 27]

def eight_451 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 22, 28]
  complement := [0, 27, 21, 14]
  spectrum := [0, 28, 27, 22, 17, 13, 10, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_463 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 24, 25]
  complement := [0, 30, 21, 11]
  spectrum := [0, 30, 25, 21, 18, 12, 11, 7]
  universalFrequencies := [0, 29, 28, 31]

def eight_464 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 24, 26]
  complement := [0, 29, 22, 11]
  spectrum := [0, 29, 26, 22, 17, 12, 11, 7]
  universalFrequencies := [0, 30, 31, 28]

def eight_466 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 24, 28]
  complement := [0, 27, 22, 13]
  spectrum := [0, 28, 27, 22, 17, 13, 10, 7]
  universalFrequencies := [0, 31, 30, 29]

def eight_470 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 25, 26]
  complement := [0, 28, 23, 11]
  spectrum := [0, 26, 25, 23, 20, 14, 13, 3]
  universalFrequencies := [0, 31, 30, 27]

def eight_472 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 25, 28]
  complement := [0, 26, 23, 13]
  spectrum := [0, 28, 25, 23, 18, 14, 11, 5]
  universalFrequencies := [0, 31, 30, 29]

def eight_477 : EightCertificate where
  rank := 5
  points := [0, 1, 2, 4, 8, 16, 26, 28]
  complement := [0, 25, 23, 14]
  spectrum := [0, 28, 26, 23, 17, 13, 11, 6]
  universalFrequencies := [0, 31, 30, 29]

def eight_491 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 3]
  complement := [0, 60, 51, 42, 37, 25, 22, 15]
  spectrum := [0, 60, 51, 42, 37, 25, 22, 15]
  universalFrequencies := [0, 59, 58, 57, 56, 63, 62, 61]

def eight_492 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 5]
  complement := [0, 58, 53, 44, 35, 25, 22, 15]
  spectrum := [0, 58, 53, 44, 35, 25, 22, 15]
  universalFrequencies := [0, 61, 60, 63, 62, 57, 56, 59]

def eight_493 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 6]
  complement := [0, 57, 54, 44, 35, 26, 21, 15]
  spectrum := [0, 57, 54, 44, 35, 26, 21, 15]
  universalFrequencies := [0, 62, 63, 60, 61, 58, 59, 56]

def eight_494 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 7]
  complement := [0, 56, 54, 45, 35, 27, 21, 14]
  spectrum := [0, 54, 49, 45, 42, 28, 27, 7]
  universalFrequencies := [0, 63, 60, 61, 62, 55, 47, 31]

def eight_495 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 9]
  complement := [0, 57, 54, 44, 35, 26, 21, 15]
  spectrum := [0, 57, 54, 44, 35, 26, 21, 15]
  universalFrequencies := [0, 61, 60, 63, 62, 53, 52, 55]

def eight_496 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 10]
  complement := [0, 58, 53, 44, 35, 25, 22, 15]
  spectrum := [0, 58, 53, 44, 35, 25, 22, 15]
  universalFrequencies := [0, 62, 63, 60, 61, 54, 55, 52]

def eight_497 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 11]
  complement := [0, 58, 52, 45, 35, 25, 23, 14]
  spectrum := [0, 58, 49, 45, 38, 28, 23, 11]
  universalFrequencies := [0, 63, 60, 61, 62, 59, 47, 31]

def eight_498 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 12]
  complement := [0, 51, 46, 41, 52, 29, 26, 7]
  spectrum := [0, 51, 46, 56, 37, 29, 22, 11]
  universalFrequencies := [0, 63, 62, 58, 59, 54, 55, 50]

def eight_499 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 13]
  complement := [0, 50, 46, 41, 53, 28, 27, 7]
  spectrum := [0, 60, 49, 43, 38, 26, 23, 13]
  universalFrequencies := [0, 63, 58, 59, 62, 61, 47, 31]

def eight_500 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 14]
  complement := [0, 49, 45, 42, 54, 28, 27, 7]
  spectrum := [0, 60, 50, 43, 37, 25, 23, 14]
  universalFrequencies := [0, 63, 57, 59, 61, 62, 47, 31]

def eight_502 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 17]
  complement := [0, 57, 52, 46, 35, 26, 23, 13]
  spectrum := [0, 57, 52, 46, 35, 26, 23, 13]
  universalFrequencies := [0, 63, 62, 61, 60, 45, 44, 47]

def eight_503 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 18]
  complement := [0, 58, 52, 45, 35, 25, 23, 14]
  spectrum := [0, 58, 52, 45, 35, 25, 23, 14]
  universalFrequencies := [0, 63, 61, 62, 60, 46, 47, 44]

def eight_504 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 19]
  complement := [0, 58, 53, 44, 35, 25, 22, 15]
  spectrum := [0, 58, 53, 41, 38, 28, 19, 15]
  universalFrequencies := [0, 63, 60, 61, 62, 59, 55, 31]

def eight_505 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 20]
  complement := [0, 54, 56, 43, 37, 29, 19, 14]
  spectrum := [0, 54, 56, 43, 37, 29, 19, 14]
  universalFrequencies := [0, 62, 58, 63, 59, 46, 47, 42]

def eight_506 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 21]
  complement := [0, 54, 57, 42, 37, 28, 19, 15]
  spectrum := [0, 60, 51, 41, 38, 26, 21, 15]
  universalFrequencies := [0, 63, 58, 59, 62, 61, 55, 31]

def eight_507 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 22]
  complement := [0, 53, 58, 41, 38, 28, 19, 15]
  spectrum := [0, 60, 51, 42, 37, 25, 22, 15]
  universalFrequencies := [0, 63, 57, 59, 61, 62, 55, 31]

def eight_509 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 24]
  complement := [0, 58, 52, 41, 39, 29, 19, 14]
  spectrum := [0, 60, 50, 41, 39, 27, 21, 14]
  universalFrequencies := [0, 62, 56, 59, 61, 63, 55, 47]

def eight_510 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 25]
  complement := [0, 58, 53, 41, 38, 28, 19, 15]
  spectrum := [0, 53, 58, 44, 35, 25, 22, 15]
  universalFrequencies := [0, 63, 57, 61, 59, 31, 29, 27]

def eight_511 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 26]
  complement := [0, 57, 54, 42, 37, 28, 19, 15]
  spectrum := [0, 54, 57, 44, 35, 26, 21, 15]
  universalFrequencies := [0, 63, 58, 62, 59, 31, 30, 27]

def eight_513 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 28]
  complement := [0, 58, 53, 44, 35, 25, 22, 15]
  spectrum := [0, 58, 53, 41, 38, 28, 19, 15]
  universalFrequencies := [0, 62, 61, 63, 60, 31, 30, 29]

def eight_517 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 33]
  complement := [0, 53, 56, 43, 38, 30, 19, 13]
  spectrum := [0, 57, 52, 42, 39, 30, 19, 13]
  universalFrequencies := [0, 63, 62, 61, 60, 29, 28, 31]

def eight_518 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 34]
  complement := [0, 54, 56, 43, 37, 29, 19, 14]
  spectrum := [0, 58, 52, 41, 39, 29, 19, 14]
  universalFrequencies := [0, 63, 61, 62, 60, 30, 31, 28]

def eight_519 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 35]
  complement := [0, 54, 57, 42, 37, 28, 19, 15]
  spectrum := [0, 58, 53, 44, 35, 25, 22, 15]
  universalFrequencies := [0, 63, 60, 61, 62, 59, 55, 47]

def eight_520 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 36]
  complement := [0, 54, 56, 45, 35, 27, 21, 14]
  spectrum := [0, 54, 56, 45, 35, 27, 21, 14]
  universalFrequencies := [0, 62, 58, 63, 59, 30, 31, 26]

def eight_521 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 37]
  complement := [0, 54, 57, 44, 35, 26, 21, 15]
  spectrum := [0, 60, 51, 42, 37, 25, 22, 15]
  universalFrequencies := [0, 63, 58, 59, 62, 61, 55, 47]

def eight_522 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 38]
  complement := [0, 53, 58, 44, 35, 25, 22, 15]
  spectrum := [0, 60, 51, 41, 38, 26, 21, 15]
  universalFrequencies := [0, 63, 57, 59, 61, 62, 55, 47]

def eight_524 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 40]
  complement := [0, 58, 52, 45, 35, 25, 23, 14]
  spectrum := [0, 60, 50, 43, 37, 25, 23, 14]
  universalFrequencies := [0, 62, 56, 59, 61, 63, 55, 31]

def eight_525 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 41]
  complement := [0, 58, 53, 44, 35, 25, 22, 15]
  spectrum := [0, 53, 58, 41, 38, 28, 19, 15]
  universalFrequencies := [0, 63, 57, 61, 59, 47, 45, 43]

def eight_526 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 42]
  complement := [0, 57, 54, 44, 35, 26, 21, 15]
  spectrum := [0, 54, 57, 42, 37, 28, 19, 15]
  universalFrequencies := [0, 63, 58, 62, 59, 47, 46, 43]

def eight_528 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 44]
  complement := [0, 58, 53, 41, 38, 28, 19, 15]
  spectrum := [0, 58, 53, 44, 35, 25, 22, 15]
  universalFrequencies := [0, 62, 61, 63, 60, 47, 46, 45]

def eight_532 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 48]
  complement := [0, 58, 53, 44, 35, 25, 22, 15]
  spectrum := [0, 60, 51, 42, 37, 25, 22, 15]
  universalFrequencies := [0, 62, 56, 59, 61, 63, 47, 31]

def eight_533 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 49]
  complement := [0, 58, 52, 45, 35, 25, 23, 14]
  spectrum := [0, 49, 45, 58, 38, 28, 23, 11]
  universalFrequencies := [0, 61, 59, 63, 57, 55, 53, 51]

def eight_534 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 50]
  complement := [0, 57, 52, 46, 35, 26, 23, 13]
  spectrum := [0, 50, 46, 57, 37, 28, 23, 11]
  universalFrequencies := [0, 62, 63, 59, 58, 55, 54, 51]

def eight_536 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 52]
  complement := [0, 58, 49, 45, 38, 28, 23, 11]
  spectrum := [0, 58, 52, 45, 35, 25, 23, 14]
  universalFrequencies := [0, 63, 62, 61, 60, 55, 54, 53]

def eight_540 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 56]
  complement := [0, 54, 45, 49, 42, 28, 27, 7]
  spectrum := [0, 56, 54, 45, 35, 27, 21, 14]
  universalFrequencies := [0, 63, 62, 61, 60, 59, 58, 57]

def eight_547 : EightCertificate where
  rank := 6
  points := [0, 1, 2, 4, 8, 16, 32, 63]
  complement := [0, 58, 53, 44, 35, 25, 22, 15]
  spectrum := [0, 58, 53, 44, 35, 25, 22, 15]
  universalFrequencies := [0, 63, 62, 61, 59, 55, 47, 31]

def eight_548 : EightCertificate where
  rank := 7
  points := [0, 1, 2, 4, 8, 16, 32, 64]
  complement := [0, 114, 105, 100, 85, 88, 127, 78, 67, 60, 49, 42, 39, 27, 22, 13]
  spectrum := [0, 116, 106, 89, 71, 51, 45, 30]
  universalFrequencies :=
    [0, 126, 125, 123, 119, 111, 95, 63, 127, 115, 121, 122, 107, 91, 59, 4]

def eightPointCertificates : List EightCertificate :=
  [
    eight_0, eight_1, eight_2, eight_3, eight_10, eight_12,
    eight_20, eight_25, eight_26, eight_31, eight_46, eight_50,
    eight_58, eight_63, eight_64, eight_76, eight_87, eight_96,
    eight_98, eight_105, eight_122, eight_123, eight_128, eight_131,
    eight_132, eight_137, eight_140, eight_148, eight_151, eight_159,
    eight_162, eight_166, eight_167, eight_168, eight_169, eight_170,
    eight_171, eight_176, eight_177, eight_178, eight_187, eight_191,
    eight_192, eight_193, eight_196, eight_197, eight_200, eight_203,
    eight_204, eight_209, eight_215, eight_217, eight_219, eight_221,
    eight_224, eight_226, eight_228, eight_231, eight_240, eight_242,
    eight_243, eight_247, eight_249, eight_250, eight_252, eight_260,
    eight_261, eight_262, eight_263, eight_266, eight_271, eight_273,
    eight_274, eight_281, eight_282, eight_284, eight_287, eight_290,
    eight_293, eight_295, eight_302, eight_303, eight_307, eight_308,
    eight_313, eight_314, eight_320, eight_321, eight_325, eight_326,
    eight_330, eight_334, eight_338, eight_341, eight_344, eight_348,
    eight_351, eight_356, eight_361, eight_365, eight_367, eight_386,
    eight_387, eight_388, eight_389, eight_392, eight_393, eight_400,
    eight_401, eight_403, eight_405, eight_407, eight_414, eight_415,
    eight_418, eight_419, eight_425, eight_426, eight_428, eight_432,
    eight_436, eight_439, eight_442, eight_449, eight_451, eight_463,
    eight_464, eight_466, eight_470, eight_472, eight_477, eight_491,
    eight_492, eight_493, eight_494, eight_495, eight_496, eight_497,
    eight_498, eight_499, eight_500, eight_502, eight_503, eight_504,
    eight_505, eight_506, eight_507, eight_509, eight_510, eight_511,
    eight_513, eight_517, eight_518, eight_519, eight_520, eight_521,
    eight_522, eight_524, eight_525, eight_526, eight_528, eight_532,
    eight_533, eight_534, eight_536, eight_540, eight_547, eight_548
  ]

end FugledeCertificates.Data


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/FugledeCertificates/Data/Hadamard.lean <==
import FugledeCertificates.Definitions

-- Generated from ../verification/ by scripts/generate_data.py.

namespace FugledeCertificates.Data

def source16_0 : List Nat :=
  [0xffff, 0x5555, 0x3333, 0x9999,
   0x0f0f, 0xa5a5, 0xc3c3, 0x6969,
   0x00ff, 0xaa55, 0xcc33, 0x6699,
   0xf00f, 0x5aa5, 0x3cc3, 0x9669]

def source16_1 : List Nat :=
  [0xffff, 0x5555, 0x3333, 0x9999,
   0x0f0f, 0xa5a5, 0xc3c3, 0x6969,
   0x00ff, 0x6a95, 0xcc33, 0xa659,
   0xf00f, 0x9a65, 0x3cc3, 0x56a9]

def source16_2 : List Nat :=
  [0xffff, 0x5555, 0x3333, 0x9999,
   0x0f0f, 0xa5a5, 0xc3c3, 0x6969,
   0x00ff, 0xf00f, 0xac53, 0x5ca3,
   0x6a95, 0x9a65, 0xc639, 0x36c9]

def source16_3 : List Nat :=
  [0xffff, 0x5555, 0x3333, 0x9999,
   0x0f0f, 0xa5a5, 0xc3c3, 0x6969,
   0x00ff, 0xe817, 0x748b, 0x9c63,
   0xd22d, 0x3ac5, 0xa659, 0x4eb1]

def source16_4 : List Nat :=
  [0xffff, 0x0f55, 0x3333, 0x5599,
   0xc30f, 0x99a5, 0x69c3, 0xa569,
   0x00ff, 0xf055, 0xcc33, 0xaa99,
   0x3c0f, 0x66a5, 0x96c3, 0x5a69]

def source32_25418 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a5a5, 0xa5a55a5a, 0xa55aa55a, 0xa55a5aa5,
   0x99999999, 0x99996666, 0x99669966, 0x99666699,
   0x96969696, 0x96966969, 0x96699669, 0x96696996]

def source32_25419 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a5a5, 0xa5a55a5a, 0xa55aa55a, 0xa55a5aa5,
   0x99999996, 0x99996669, 0x99669969, 0x99666696,
   0x96969699, 0x96966966, 0x96699666, 0x96696999]

def source32_25420 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a5a5, 0xa5a55a5a, 0xa55aa55a, 0xa55a5aa5,
   0x99999996, 0x99996669, 0x99669969, 0x99666696,
   0x96969666, 0x96966999, 0x96699699, 0x96696966]

def source32_25421 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a5a5, 0xa5a55a5a, 0xa55aa55a, 0xa55a5aa5,
   0x99999966, 0x99996699, 0x99669999, 0x99666666,
   0x96969669, 0x96966996, 0x96699696, 0x96696969]

def source32_25422 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a5a5, 0xa5a55a5a, 0xa55a9999, 0xa55a6666,
   0x9996a55a, 0x99965aa5, 0x99699966, 0x99696699,
   0x96999696, 0x96996969, 0x96669669, 0x96666996]

def source32_25423 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a5a5, 0xa5a55a5a, 0xa55a9996, 0xa55a6669,
   0x9996a55a, 0x99965aa5, 0x99699969, 0x99696696,
   0x96999699, 0x96996966, 0x96669666, 0x96666999]

def source32_25428 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a599, 0xa5a55a66, 0xa55aa566, 0xa55a5a99,
   0x99999996, 0x99996669, 0x99669969, 0x99666696,
   0x969696a5, 0x9696695a, 0x9669965a, 0x966969a5]

def source32_25432 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a599, 0xa5a55a66, 0xa55aa566, 0xa55a5a99,
   0x9999995a, 0x999966a5, 0x996699a5, 0x9966665a,
   0x96969669, 0x96966996, 0x96699696, 0x96696969]

def source32_25434 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a599, 0xa5a55a66, 0xa55aa566, 0xa55a5a99,
   0x999996a5, 0x9999695a, 0x9966965a, 0x996669a5,
   0x96969996, 0x96966669, 0x96699969, 0x96696696]

def source32_25438 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a599, 0xa5a55a66, 0xa55aa566, 0xa55a5a99,
   0x99999696, 0x99996969, 0x99669669, 0x99666996,
   0x969699a5, 0x9696665a, 0x9669995a, 0x966966a5]

def source32_25467 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a5a55a, 0xa5a55aa5, 0xa55aa5a5, 0xa55a5a5a,
   0x99999696, 0x99996969, 0x99669669, 0x99666996,
   0x96969966, 0x96966699, 0x96699999, 0x96696666]

def source32_25472 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a59999, 0xa5a56666, 0xa55a9966, 0xa55a6699,
   0x99999696, 0x99996969, 0x99669669, 0x99666996,
   0x9696a5a5, 0x96965a5a, 0x9669a55a, 0x96695aa5]

def source32_25475 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a59999, 0xa5a56666, 0xa55a9966, 0xa55a6699,
   0x9996a596, 0x99965a69, 0x9969a569, 0x99695a96,
   0x969996a5, 0x9699695a, 0x9666965a, 0x966669a5]

def source32_25485 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a59996, 0xa5a56669, 0xa55a9969, 0xa55a6696,
   0x999996a5, 0x9999695a, 0x9966965a, 0x996669a5,
   0x9696a599, 0x96965a66, 0x9669a566, 0x96695a99]

def source32_25487 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3c3, 0xc3c33c3c, 0xc33cc33c, 0xc33c3cc3,
   0xaaaaaaaa, 0xaaaa5555, 0xaa55aa55, 0xaa5555aa,
   0xa5a59996, 0xa5a56669, 0xa55a9969, 0xa55a6696,
   0x9996a599, 0x99965a66, 0x9969a566, 0x99695a99,
   0x969996a5, 0x9699695a, 0x9666965a, 0x966669a5]

def source32_44186 : List Nat :=
  [0xffffffff, 0xffff0000, 0xff00ff00, 0xff0000ff,
   0xf0f0f0f0, 0xf0f00f0f, 0xf00ff00f, 0xf00f0ff0,
   0xcccccccc, 0xcccc3333, 0xcc33cc33, 0xcc3333cc,
   0xc3c3c3aa, 0xc3c33c55, 0xc33cc355, 0xc33c3caa,
   0xaaaaaac3, 0xaaaa553c, 0xa995aa3c, 0xa99555c3,
   0xa665a5a5, 0xa6655a5a, 0xa55aa55a, 0xa55a5aa5,
   0x9a599999, 0x9a596666, 0x99669966, 0x99666699,
   0x96969696, 0x96966969, 0x95a99669, 0x95a96996]

def order16_0 : Certificate where
  rank := 4
  points := [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15]
  complement := [0]
  rowCoordinates := [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15]
  basisSourceMasks := [2, 4, 16, 256]

def order16_1 : Certificate where
  rank := 5
  points := [0, 17, 2, 19, 4, 21, 22, 7, 24, 9, 26, 11, 28, 13, 14, 31]
  complement := [0, 25]
  rowCoordinates := [0, 1, 2, 3, 4, 5, 6, 7, 8, 16, 10, 18, 12, 20, 14, 22]
  basisSourceMasks := [2, 4, 16, 256, 512]

def order16_2 : Certificate where
  rank := 6
  points := [0, 33, 18, 51, 4, 53, 38, 23, 56, 25, 42, 11, 60, 13, 30, 47]
  complement := [0, 41, 40, 57]
  rowCoordinates := [0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 16, 20, 32, 36, 56, 60]
  basisSourceMasks := [2, 4, 16, 256, 1024, 4096]

def order16_3 : Certificate where
  rank := 7
  points := [0, 65, 34, 19, 100, 53, 118, 87, 120, 57, 90, 107, 28, 77, 14, 47]
  complement := [0, 76, 74, 85, 83, 103, 97, 126]
  rowCoordinates := [0, 1, 2, 3, 4, 5, 6, 7, 8, 16, 32, 56, 64, 88, 104, 112]
  basisSourceMasks := [2, 4, 16, 256, 512, 1024, 4096]

def order16_4 : Certificate where
  rank := 7
  points := [0, 21, 38, 51, 56, 45, 30, 11, 64, 116, 122, 78, 105, 93, 83, 103]
  complement := [0, 63, 61, 47, 62, 57, 59, 17]
  rowCoordinates := [0, 1, 2, 4, 8, 16, 32, 63, 64, 65, 66, 68, 72, 80, 96, 127]
  basisSourceMasks := [2, 4, 8, 16, 32, 64, 256]

def order16Certificates : List HadamardCase :=
  [
    { order := 16, classIndex := 0, transposed := false,
      source := source16_0, certificate := order16_0 },
    { order := 16, classIndex := 1, transposed := false,
      source := source16_1, certificate := order16_1 },
    { order := 16, classIndex := 2, transposed := false,
      source := source16_2, certificate := order16_2 },
    { order := 16, classIndex := 3, transposed := false,
      source := source16_3, certificate := order16_3 },
    { order := 16, classIndex := 4, transposed := false,
      source := source16_4, certificate := order16_4 }
  ]

def order32_25418 : Certificate where
  rank := 5
  points :=
    [0, 16, 8, 24, 4, 20, 12, 28,
     2, 18, 10, 26, 6, 22, 14, 30,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 20, 21, 23, 22,
     24, 25, 27, 26, 29, 28, 30, 31]
  basisSourceMasks := [2, 6, 18, 258, 65538]

def order32_25418_transpose : Certificate where
  rank := 5
  points :=
    [0, 16, 8, 24, 4, 20, 12, 28,
     2, 18, 10, 26, 6, 22, 14, 30,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 20, 21, 23, 22,
     24, 25, 27, 26, 29, 28, 30, 31]
  basisSourceMasks := [2, 6, 18, 258, 65538]

def order32_25419 : Certificate where
  rank := 6
  points :=
    [0, 16, 8, 24, 36, 52, 44, 60,
     34, 50, 42, 58, 38, 54, 46, 62,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 56]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 20, 21, 23, 22,
     57, 56, 58, 59, 60, 61, 63, 62]
  basisSourceMasks := [2, 6, 18, 258, 65538, 16843010]

def order32_25419_transpose : Certificate where
  rank := 6
  points :=
    [0, 32, 8, 40, 4, 36, 12, 44,
     18, 50, 26, 58, 22, 54, 30, 62,
     3, 35, 11, 43, 7, 39, 15, 47,
     45, 13, 37, 5, 41, 9, 33, 1]
  complement := [0, 60]
  rowCoordinates :=
    [0, 1, 3, 2, 4, 5, 7, 6,
     8, 9, 11, 10, 31, 30, 28, 29,
     32, 33, 35, 34, 55, 54, 52, 53,
     59, 58, 56, 57, 44, 45, 47, 46]
  basisSourceMasks := [2, 6, 16, 256, 4372, 65536]

def order32_25420 : Certificate where
  rank := 7
  points :=
    [0, 16, 8, 24, 100, 116, 108, 124,
     34, 50, 42, 58, 38, 54, 46, 62,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 120, 92, 60]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 20, 21, 23, 22,
     57, 56, 58, 59, 93, 92, 94, 95]
  basisSourceMasks := [2, 6, 18, 258, 65538, 16843010, 268501264]

def order32_25420_transpose : Certificate where
  rank := 7
  points :=
    [0, 32, 8, 40, 68, 100, 76, 108,
     82, 114, 90, 122, 22, 54, 30, 62,
     107, 75, 99, 67, 47, 15, 39, 7,
     5, 37, 13, 45, 41, 9, 33, 1]
  complement := [0, 124, 104, 60]
  rowCoordinates :=
    [0, 1, 3, 2, 4, 5, 7, 6,
     9, 8, 10, 11, 30, 31, 29, 28,
     33, 32, 34, 35, 54, 55, 53, 52,
     110, 111, 109, 108, 121, 120, 122, 123]
  basisSourceMasks := [2, 6, 16, 258, 4372, 65538, 16843030]

def order32_25421 : Certificate where
  rank := 6
  points :=
    [0, 16, 8, 24, 4, 20, 12, 28,
     34, 50, 42, 58, 38, 54, 46, 62,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 60]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 20, 21, 23, 22,
     57, 56, 58, 59, 60, 61, 63, 62]
  basisSourceMasks := [2, 6, 18, 258, 65538, 16843010]

def order32_25421_transpose : Certificate where
  rank := 6
  points :=
    [0, 16, 8, 24, 4, 20, 12, 28,
     34, 50, 42, 58, 38, 54, 46, 62,
     7, 23, 15, 31, 3, 19, 11, 27,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 60]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     8, 9, 11, 10, 13, 12, 14, 15,
     16, 17, 19, 18, 21, 20, 22, 23,
     59, 58, 56, 57, 62, 63, 61, 60]
  basisSourceMasks := [2, 6, 18, 256, 65536, 16843012]

def order32_25422 : Certificate where
  rank := 7
  points :=
    [0, 16, 104, 120, 100, 116, 12, 28,
     98, 114, 10, 26, 6, 22, 110, 126,
     95, 79, 87, 71, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 124, 88, 52]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 20, 21, 54, 55,
     89, 88, 123, 122, 125, 124, 126, 127]
  basisSourceMasks := [2, 6, 18, 258, 65538, 4259862, 16843010]

def order32_25422_transpose : Certificate where
  rank := 7
  points :=
    [0, 16, 8, 24, 4, 20, 12, 28,
     98, 114, 106, 122, 102, 118, 110, 126,
     47, 63, 39, 55, 43, 59, 61, 45,
     3, 19, 21, 5, 25, 9, 17, 1]
  complement := [0, 116, 84, 48]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     16, 17, 49, 48, 86, 87, 119, 118,
     90, 91, 123, 122, 125, 124, 92, 93]
  basisSourceMasks := [2, 6, 18, 258, 65536, 327682, 1114132]

def order32_25423 : Certificate where
  rank := 7
  points :=
    [0, 16, 104, 120, 68, 84, 44, 60,
     66, 82, 42, 58, 38, 54, 78, 94,
     95, 79, 87, 71, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 124, 88, 52]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 20, 21, 55, 54,
     89, 88, 122, 123, 124, 125, 127, 126]
  basisSourceMasks := [2, 6, 18, 258, 65538, 4259860, 16843010]

def order32_25423_transpose : Certificate where
  rank := 7
  points :=
    [0, 32, 8, 40, 4, 36, 12, 44,
     82, 114, 90, 122, 86, 118, 94, 126,
     99, 67, 107, 75, 103, 71, 109, 77,
     47, 15, 37, 5, 41, 9, 33, 1]
  complement := [0, 124, 96, 60]
  rowCoordinates :=
    [0, 1, 3, 2, 4, 5, 7, 6,
     8, 9, 11, 10, 31, 30, 28, 29,
     33, 32, 96, 97, 37, 36, 100, 101,
     41, 40, 104, 105, 124, 125, 61, 60]
  basisSourceMasks := [2, 6, 16, 256, 4372, 65538, 327682]

def order32_25428 : Certificate where
  rank := 7
  points :=
    [0, 16, 40, 56, 100, 116, 76, 92,
     66, 82, 74, 90, 70, 86, 78, 94,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 124, 88, 52]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 52, 53, 55, 54,
     89, 88, 90, 91, 124, 125, 127, 126]
  basisSourceMasks := [2, 6, 18, 258, 65538, 1114128, 16843010]

def order32_25428_transpose : Certificate where
  rank := 7
  points :=
    [0, 64, 8, 72, 20, 84, 28, 92,
     50, 114, 58, 122, 38, 102, 46, 110,
     5, 69, 13, 77, 7, 71, 15, 79,
     75, 11, 67, 3, 73, 9, 65, 1]
  complement := [0, 126, 108, 90]
  rowCoordinates :=
    [0, 1, 2, 3, 5, 4, 7, 6,
     8, 9, 29, 28, 47, 46, 58, 59,
     64, 65, 85, 84, 103, 102, 114, 115,
     125, 124, 104, 105, 90, 91, 79, 78]
  basisSourceMasks := [2, 4, 18, 256, 1296, 4372, 65536]

def order32_25432 : Certificate where
  rank := 7
  points :=
    [0, 16, 104, 120, 100, 116, 12, 28,
     66, 82, 74, 90, 70, 86, 78, 94,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 124, 92, 60]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 52, 53, 55, 54,
     89, 88, 90, 91, 124, 125, 127, 126]
  basisSourceMasks := [2, 6, 18, 258, 65538, 1114128, 16843010]

def order32_25432_transpose : Certificate where
  rank := 7
  points :=
    [0, 32, 8, 40, 84, 116, 92, 124,
     18, 50, 26, 58, 70, 102, 78, 110,
     7, 39, 15, 47, 5, 37, 13, 45,
     43, 11, 35, 3, 41, 9, 33, 1]
  complement := [0, 126, 106, 60]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     8, 9, 29, 28, 27, 26, 14, 15,
     32, 33, 53, 52, 51, 50, 38, 39,
     109, 108, 120, 121, 126, 127, 107, 106]
  basisSourceMasks := [2, 6, 18, 256, 1296, 65536, 16843024]

def order32_25434 : Certificate where
  rank := 7
  points :=
    [0, 16, 104, 120, 100, 116, 12, 28,
     66, 82, 74, 90, 6, 22, 14, 30,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 124, 88, 52]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 52, 53, 55, 54,
     88, 89, 91, 90, 125, 124, 126, 127]
  basisSourceMasks := [2, 6, 18, 258, 65538, 1114128, 16843008]

def order32_25434_transpose : Certificate where
  rank := 7
  points :=
    [0, 64, 8, 72, 20, 84, 28, 92,
     50, 114, 58, 122, 38, 102, 46, 110,
     71, 7, 79, 15, 69, 5, 77, 13,
     75, 11, 67, 3, 73, 9, 65, 1]
  complement := [0, 126, 108, 90]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     8, 9, 29, 28, 46, 47, 59, 58,
     65, 64, 84, 85, 82, 83, 71, 70,
     124, 125, 105, 104, 111, 110, 122, 123]
  basisSourceMasks := [2, 6, 18, 256, 1296, 4372, 65538]

def order32_25438 : Certificate where
  rank := 7
  points :=
    [0, 16, 40, 56, 100, 116, 76, 92,
     2, 18, 10, 26, 70, 86, 78, 94,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 124, 90, 54]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 52, 53, 55, 54,
     89, 88, 90, 91, 124, 125, 127, 126]
  basisSourceMasks := [2, 6, 18, 258, 65538, 1114128, 16843010]

def order32_25438_transpose : Certificate where
  rank := 7
  points :=
    [0, 32, 8, 40, 20, 52, 28, 60,
     82, 114, 90, 122, 70, 102, 78, 110,
     13, 45, 5, 37, 15, 47, 7, 39,
     43, 11, 35, 3, 41, 9, 33, 1]
  complement := [0, 126, 108, 58]
  rowCoordinates :=
    [0, 1, 2, 3, 5, 4, 7, 6,
     9, 8, 28, 29, 27, 26, 14, 15,
     32, 33, 53, 52, 103, 102, 114, 115,
     41, 40, 60, 61, 110, 111, 123, 122]
  basisSourceMasks := [2, 4, 18, 258, 1296, 65536, 1114132]

def order32_25467 : Certificate where
  rank := 7
  points :=
    [0, 16, 8, 24, 68, 84, 76, 92,
     98, 114, 106, 122, 38, 54, 46, 62,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 126, 94, 56]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 53, 52, 54, 55,
     121, 120, 122, 123, 93, 92, 94, 95]
  basisSourceMasks := [2, 6, 18, 258, 65538, 1114130, 17826064]

def order32_25467_transpose : Certificate where
  rank := 7
  points :=
    [0, 16, 8, 24, 68, 84, 76, 92,
     98, 114, 106, 122, 38, 54, 46, 62,
     19, 3, 27, 11, 15, 31, 7, 23,
     5, 21, 13, 29, 25, 9, 17, 1]
  complement := [0, 126, 94, 56]
  rowCoordinates :=
    [0, 1, 3, 2, 4, 5, 7, 6,
     8, 9, 11, 10, 12, 13, 15, 14,
     17, 16, 18, 19, 54, 55, 53, 52,
     94, 95, 93, 92, 121, 120, 122, 123]
  basisSourceMasks := [2, 6, 16, 256, 65538, 1114132, 16843028]

def order32_25472 : Certificate where
  rank := 7
  points :=
    [0, 16, 40, 56, 100, 116, 76, 92,
     2, 18, 42, 58, 102, 118, 78, 94,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 126, 90, 54]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 52, 53, 55, 54,
     89, 88, 90, 91, 124, 125, 127, 126]
  basisSourceMasks := [2, 6, 18, 258, 65538, 1114128, 16843010]

def order32_25472_transpose : Certificate where
  rank := 7
  points :=
    [0, 16, 8, 24, 36, 52, 44, 60,
     98, 114, 106, 122, 70, 86, 78, 94,
     13, 29, 5, 21, 15, 31, 7, 23,
     27, 11, 19, 3, 25, 9, 17, 1]
  complement := [0, 126, 92, 58]
  rowCoordinates :=
    [0, 1, 2, 3, 5, 4, 7, 6,
     9, 8, 11, 10, 12, 13, 14, 15,
     16, 17, 53, 52, 87, 86, 114, 115,
     25, 24, 60, 61, 94, 95, 123, 122]
  basisSourceMasks := [2, 4, 18, 258, 65536, 327696, 1114132]

def order32_25475 : Certificate where
  rank := 7
  points :=
    [0, 16, 40, 56, 100, 116, 76, 92,
     66, 82, 42, 58, 38, 54, 78, 94,
     95, 79, 87, 71, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 126, 80, 62]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 52, 53, 55, 54,
     89, 88, 90, 91, 124, 125, 127, 126]
  basisSourceMasks := [2, 6, 18, 258, 65538, 1114128, 16843010]

def order32_25475_transpose : Certificate where
  rank := 7
  points :=
    [0, 32, 8, 40, 84, 116, 92, 124,
     66, 98, 74, 106, 22, 54, 30, 62,
     37, 5, 45, 13, 39, 7, 47, 15,
     43, 11, 35, 3, 41, 9, 33, 1]
  complement := [0, 126, 110, 56]
  rowCoordinates :=
    [0, 1, 2, 3, 5, 4, 7, 6,
     8, 9, 31, 30, 13, 12, 26, 27,
     33, 32, 100, 101, 99, 98, 38, 39,
     41, 40, 108, 109, 126, 127, 59, 58]
  basisSourceMasks := [2, 4, 18, 256, 1300, 65538, 327696]

def order32_25485 : Certificate where
  rank := 7
  points :=
    [0, 16, 104, 120, 68, 84, 44, 60,
     98, 114, 74, 90, 6, 22, 46, 62,
     31, 15, 23, 7, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 124, 88, 52]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 53, 52, 54, 55,
     88, 89, 91, 90, 124, 125, 127, 126]
  basisSourceMasks := [2, 6, 18, 258, 65538, 1114130, 16843008]

def order32_25485_transpose : Certificate where
  rank := 7
  points :=
    [0, 64, 8, 72, 20, 84, 28, 92,
     54, 118, 62, 126, 34, 98, 42, 106,
     15, 79, 7, 71, 69, 5, 77, 13,
     3, 67, 11, 75, 73, 9, 65, 1]
  complement := [0, 124, 110, 90]
  rowCoordinates :=
    [0, 1, 3, 2, 6, 7, 5, 4,
     9, 8, 31, 30, 44, 45, 58, 59,
     64, 65, 117, 116, 83, 82, 102, 103,
     127, 126, 74, 75, 108, 109, 89, 88]
  basisSourceMasks := [2, 6, 22, 258, 1296, 4372, 65536]

def order32_25487 : Certificate where
  rank := 7
  points :=
    [0, 16, 40, 56, 4, 20, 44, 60,
     34, 50, 74, 90, 70, 86, 46, 62,
     95, 79, 87, 71, 27, 11, 19, 3,
     29, 13, 21, 5, 25, 9, 17, 1]
  complement := [0, 124, 88, 52]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 12, 13, 15, 14,
     17, 16, 18, 19, 53, 52, 54, 55,
     88, 89, 91, 90, 124, 125, 127, 126]
  basisSourceMasks := [2, 6, 18, 258, 65538, 1114130, 16843008]

def order32_25487_transpose : Certificate where
  rank := 7
  points :=
    [0, 64, 8, 72, 20, 84, 28, 92,
     54, 118, 62, 126, 34, 98, 42, 106,
     69, 5, 77, 13, 15, 79, 7, 71,
     3, 67, 11, 75, 73, 9, 65, 1]
  complement := [0, 124, 110, 90]
  rowCoordinates :=
    [0, 1, 2, 3, 7, 6, 5, 4,
     8, 9, 31, 30, 45, 44, 58, 59,
     65, 64, 116, 117, 83, 82, 102, 103,
     107, 106, 94, 95, 108, 109, 89, 88]
  basisSourceMasks := [2, 4, 22, 256, 1296, 4372, 65538]

def order32_44186 : Certificate where
  rank := 7
  points :=
    [0, 16, 56, 40, 52, 36, 12, 28,
     114, 82, 122, 90, 118, 86, 126, 94,
     111, 79, 103, 71, 107, 75, 35, 3,
     109, 77, 37, 5, 41, 9, 33, 1]
  complement := [0, 96, 120, 24]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 8, 10, 11, 29, 28, 30, 31,
     32, 33, 97, 96, 118, 119, 55, 54,
     122, 123, 59, 58, 61, 60, 124, 125]
  basisSourceMasks := [2, 6, 18, 258, 4370, 65536, 327682]

def order32_44186_transpose : Certificate where
  rank := 7
  points :=
    [0, 32, 72, 104, 68, 100, 12, 44,
     66, 98, 10, 42, 23, 55, 95, 127,
     62, 30, 54, 22, 43, 11, 35, 3,
     45, 13, 37, 5, 41, 9, 33, 1]
  complement := [0, 125, 108, 49]
  rowCoordinates :=
    [0, 1, 3, 2, 5, 4, 6, 7,
     9, 24, 26, 11, 28, 13, 15, 30,
     33, 48, 50, 35, 52, 37, 120, 105,
     103, 118, 43, 58, 45, 60, 62, 47]
  basisSourceMasks := [2, 6, 18, 258, 770, 65538, 4260354]

def order32Certificates : List HadamardCase :=
  [
    { order := 32, classIndex := 25418, transposed := false,
      source := source32_25418, certificate := order32_25418 },
    { order := 32, classIndex := 25418, transposed := true,
      source := source32_25418, certificate := order32_25418_transpose },
    { order := 32, classIndex := 25419, transposed := false,
      source := source32_25419, certificate := order32_25419 },
    { order := 32, classIndex := 25419, transposed := true,
      source := source32_25419, certificate := order32_25419_transpose },
    { order := 32, classIndex := 25420, transposed := false,
      source := source32_25420, certificate := order32_25420 },
    { order := 32, classIndex := 25420, transposed := true,
      source := source32_25420, certificate := order32_25420_transpose },
    { order := 32, classIndex := 25421, transposed := false,
      source := source32_25421, certificate := order32_25421 },
    { order := 32, classIndex := 25421, transposed := true,
      source := source32_25421, certificate := order32_25421_transpose },
    { order := 32, classIndex := 25422, transposed := false,
      source := source32_25422, certificate := order32_25422 },
    { order := 32, classIndex := 25422, transposed := true,
      source := source32_25422, certificate := order32_25422_transpose },
    { order := 32, classIndex := 25423, transposed := false,
      source := source32_25423, certificate := order32_25423 },
    { order := 32, classIndex := 25423, transposed := true,
      source := source32_25423, certificate := order32_25423_transpose },
    { order := 32, classIndex := 25428, transposed := false,
      source := source32_25428, certificate := order32_25428 },
    { order := 32, classIndex := 25428, transposed := true,
      source := source32_25428, certificate := order32_25428_transpose },
    { order := 32, classIndex := 25432, transposed := false,
      source := source32_25432, certificate := order32_25432 },
    { order := 32, classIndex := 25432, transposed := true,
      source := source32_25432, certificate := order32_25432_transpose },
    { order := 32, classIndex := 25434, transposed := false,
      source := source32_25434, certificate := order32_25434 },
    { order := 32, classIndex := 25434, transposed := true,
      source := source32_25434, certificate := order32_25434_transpose },
    { order := 32, classIndex := 25438, transposed := false,
      source := source32_25438, certificate := order32_25438 },
    { order := 32, classIndex := 25438, transposed := true,
      source := source32_25438, certificate := order32_25438_transpose },
    { order := 32, classIndex := 25467, transposed := false,
      source := source32_25467, certificate := order32_25467 },
    { order := 32, classIndex := 25467, transposed := true,
      source := source32_25467, certificate := order32_25467_transpose },
    { order := 32, classIndex := 25472, transposed := false,
      source := source32_25472, certificate := order32_25472 },
    { order := 32, classIndex := 25472, transposed := true,
      source := source32_25472, certificate := order32_25472_transpose },
    { order := 32, classIndex := 25475, transposed := false,
      source := source32_25475, certificate := order32_25475 },
    { order := 32, classIndex := 25475, transposed := true,
      source := source32_25475, certificate := order32_25475_transpose },
    { order := 32, classIndex := 25485, transposed := false,
      source := source32_25485, certificate := order32_25485 },
    { order := 32, classIndex := 25485, transposed := true,
      source := source32_25485, certificate := order32_25485_transpose },
    { order := 32, classIndex := 25487, transposed := false,
      source := source32_25487, certificate := order32_25487 },
    { order := 32, classIndex := 25487, transposed := true,
      source := source32_25487, certificate := order32_25487_transpose },
    { order := 32, classIndex := 44186, transposed := false,
      source := source32_44186, certificate := order32_44186 },
    { order := 32, classIndex := 44186, transposed := true,
      source := source32_44186, certificate := order32_44186_transpose }
  ]

end FugledeCertificates.Data


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/FugledeCertificates/Definitions.lean <==
import Std

/-!
Finite binary vectors are encoded by natural numbers less than `2 ^ r`.
Vector addition is bitwise XOR; bit `j` is coordinate `j`.

A Hadamard row is encoded similarly, with a set bit representing `+1`.
The coordinate witnesses describe a basis of the dephased binary row space.
-/

namespace FugledeCertificates

def bit (word index : Nat) : Bool := Nat.testBit word index

def sign (word index : Nat) : Int := if bit word index then 1 else -1

def entry (rows : List Nat) (i j : Nat) : Int := sign (rows.getD i 0) j

def innerProduct (n : Nat) (rows : List Nat) (i j : Nat) : Int :=
  ((List.range n).map fun k => entry rows i k * entry rows j k).sum

def WithinBounds (r : Nat) (values : List Nat) : Prop :=
  ∀ i : Fin values.length, values.getD i.val 0 < 2 ^ r

instance (r : Nat) (values : List Nat) : Decidable (WithinBounds r values) :=
  inferInstanceAs (Decidable (∀ i : Fin values.length, values.getD i.val 0 < 2 ^ r))

/-- An `n × n` sign matrix with pairwise orthogonal rows. -/
def IsHadamard (n : Nat) (rows : List Nat) : Prop :=
  rows.length = n ∧ WithinBounds n rows ∧
  ∀ i : Fin n, ∀ j : Fin n,
    innerProduct n rows i.val j.val = if i = j then (n : Int) else 0

instance (n : Nat) (rows : List Nat) : Decidable (IsHadamard n rows) := by
  unfold IsHadamard
  infer_instance

def transposedRows (n : Nat) (rows : List Nat) : List Nat :=
  (List.range n).map fun j =>
    (List.range n).foldl
      (fun word i => word + if bit (rows.getD i 0) j then 2 ^ i else 0) 0

def orientedRows (n : Nat) (rows : List Nat) (transpose : Bool) : List Nat :=
  if transpose then transposedRows n rows else rows

/-- Normalize the first row and column to zero in the binary encoding. -/
def dephasedRows (n : Nat) (rows : List Nat) : List Nat :=
  rows.map fun word =>
    Nat.xor (Nat.xor word (rows.getD 0 0))
      (if bit word 0 != bit (rows.getD 0 0) 0 then 2 ^ n - 1 else 0)

def coordinateRows (n r : Nat) (points : List Nat) : List Nat :=
  (List.range r).map fun k =>
    (List.range n).foldl
      (fun word j => word + if bit (points.getD j 0) k then 2 ^ j else 0) 0

def linearCombination (rows : List Nat) (coefficients : Nat) : Nat :=
  (List.range rows.length).foldl
    (fun word i => if bit coefficients i then Nat.xor word (rows.getD i 0) else word) 0

/-- The zero vector has only the trivial binary linear combination. -/
def IndependentRows (r : Nat) (rows : List Nat) : Prop :=
  rows.length = r ∧
  ∀ coefficients : Fin (2 ^ r),
    linearCombination rows coefficients.val = 0 ↔ coefficients.val = 0

instance (r : Nat) (rows : List Nat) : Decidable (IndependentRows r rows) := by
  unfold IndependentRows
  infer_instance

def translationSums (points complement : List Nat) : List Nat :=
  points.flatMap fun point => complement.map fun shift => Nat.xor point shift

/-- Every vector occurs exactly once among the pairwise sums. -/
def Tiles (r : Nat) (points complement : List Nat) : Prop :=
  WithinBounds r points ∧ WithinBounds r complement ∧
  points.Nodup ∧ complement.Nodup ∧
  WithinBounds r (translationSums points complement) ∧
  ∀ x : Fin (2 ^ r), (translationSums points complement).count x.val = 1

instance (r : Nat) (points complement : List Nat) : Decidable (Tiles r points complement) := by
  unfold Tiles
  infer_instance

structure Certificate where
  rank : Nat
  points : List Nat
  complement : List Nat
  rowCoordinates : List Nat
  basisSourceMasks : List Nat

/-- An independent coordinate basis spanning exactly the dephased row space. -/
def CanonicalCoordinates (n : Nat) (rows : List Nat) (certificate : Certificate) : Prop :=
  let logarithmicRows := dephasedRows n rows
  let basis := coordinateRows n certificate.rank certificate.points
  certificate.points.length = n ∧
  certificate.rowCoordinates.length = n ∧
  certificate.basisSourceMasks.length = certificate.rank ∧
  WithinBounds certificate.rank certificate.rowCoordinates ∧
  WithinBounds n certificate.basisSourceMasks ∧
  IndependentRows certificate.rank basis ∧
  (∀ i : Fin n,
    linearCombination basis (certificate.rowCoordinates.getD i.val 0) =
      logarithmicRows.getD i.val 0) ∧
  (∀ k : Fin certificate.rank,
    linearCombination logarithmicRows (certificate.basisSourceMasks.getD k.val 0) =
      basis.getD k.val 0)

instance (n : Nat) (rows : List Nat) (certificate : Certificate) :
    Decidable (CanonicalCoordinates n rows certificate) := by
  unfold CanonicalCoordinates
  infer_instance

def ValidCertificate (n : Nat) (source : List Nat) (transpose : Bool)
    (certificate : Certificate) : Prop :=
  let rows := orientedRows n source transpose
  IsHadamard n rows ∧
  certificate.rank ≤ 7 ∧
  certificate.complement.length * n = 2 ^ certificate.rank ∧
  CanonicalCoordinates n rows certificate ∧
  Tiles certificate.rank certificate.points certificate.complement

instance (n : Nat) (source : List Nat) (transpose : Bool) (certificate : Certificate) :
    Decidable (ValidCertificate n source transpose certificate) := by
  unfold ValidCertificate
  infer_instance

theorem ValidCertificate.tiling {n : Nat} {source : List Nat} {transpose : Bool}
    {certificate : Certificate} (h : ValidCertificate n source transpose certificate) :
    Tiles certificate.rank certificate.points certificate.complement := by
  obtain ⟨_, _, _, _, tiling⟩ := h
  exact tiling

/-- A certificate together with its source representative and orientation. -/
structure HadamardCase where
  order : Nat
  classIndex : Nat
  transposed : Bool
  source : List Nat
  certificate : Certificate

def HadamardCase.Valid (c : HadamardCase) : Prop :=
  ValidCertificate c.order c.source c.transposed c.certificate

instance (c : HadamardCase) : Decidable c.Valid := by
  unfold HadamardCase.Valid
  infer_instance

end FugledeCertificates


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/FugledeCertificates/EightPoint.lean <==
import FugledeCertificates.Data.EightPoint
import FugledeCertificates.Tiling

namespace FugledeCertificates

set_option maxRecDepth 100000
set_option maxHeartbeats 0

theorem eight_point_certificate_count : Data.eightPointCertificates.length = 168 := by decide

theorem eight_point_certificates_valid :
    ∀ c ∈ Data.eightPointCertificates, ValidEightCertificate c := by
  simp only [Data.eightPointCertificates, List.forall_mem_cons]
  repeat' apply And.intro
  all_goals decide +kernel

theorem eight_point_certificates_tile (c : EightCertificate)
    (hc : c ∈ Data.eightPointCertificates) :
    TranslationalTiling c.rank c.points c.complement :=
  tiles_give_unique_representation _ _ _ (eight_point_certificates_valid c hc).tiling

theorem eight_point_certificates_spectral (c : EightCertificate)
    (hc : c ∈ Data.eightPointCertificates) : IsSpectrum c.rank c.points c.spectrum :=
  (eight_point_certificates_valid c hc).spectral

end FugledeCertificates


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/FugledeCertificates/Hadamard.lean <==
import FugledeCertificates.Data.Hadamard
import FugledeCertificates.Tiling

namespace FugledeCertificates

set_option maxRecDepth 100000
set_option maxHeartbeats 0

theorem order16_certificate_count : Data.order16Certificates.length = 5 := by decide

theorem order32_certificate_count : Data.order32Certificates.length = 32 := by decide

theorem order16_certificates_valid :
    ∀ c ∈ Data.order16Certificates, c.Valid := by
  simp only [Data.order16Certificates, List.forall_mem_cons]
  repeat' apply And.intro
  all_goals decide +kernel

theorem order32_certificates_valid :
    ∀ c ∈ Data.order32Certificates, c.Valid := by
  simp only [Data.order32Certificates, List.forall_mem_cons]
  repeat' apply And.intro
  all_goals decide +kernel

theorem order16_certificates_tile (c : HadamardCase) (hc : c ∈ Data.order16Certificates) :
    TranslationalTiling c.certificate.rank c.certificate.points c.certificate.complement :=
  tiles_give_unique_representation _ _ _ (order16_certificates_valid c hc).tiling

theorem order32_certificates_tile (c : HadamardCase) (hc : c ∈ Data.order32Certificates) :
    TranslationalTiling c.certificate.rank c.certificate.points c.certificate.complement :=
  tiles_give_unique_representation _ _ _ (order32_certificates_valid c hc).tiling

end FugledeCertificates


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/FugledeCertificates/Spectrum.lean <==
import FugledeCertificates.Definitions

namespace FugledeCertificates

/-- The binary character `(-1)^(frequency · point)`. -/
def character (r frequency point : Nat) : Int :=
  if ((List.range r).filter fun k => bit (Nat.land frequency point) k).length % 2 = 0
  then 1 else -1

def walsh (r : Nat) (points : List Nat) (frequency : Nat) : Int :=
  (points.map fun point => character r frequency point).sum

/-- A character basis: equal cardinalities and pairwise Walsh orthogonality. -/
def IsSpectrum (r : Nat) (points frequencies : List Nat) : Prop :=
  WithinBounds r points ∧ WithinBounds r frequencies ∧
  points.Nodup ∧ frequencies.Nodup ∧ frequencies.length = points.length ∧
  ∀ i : Fin frequencies.length, ∀ j : Fin frequencies.length,
    i ≠ j → walsh r points
      (Nat.xor (frequencies.getD i.val 0) (frequencies.getD j.val 0)) = 0

instance (r : Nat) (points frequencies : List Nat) :
    Decidable (IsSpectrum r points frequencies) := by
  unfold IsSpectrum
  infer_instance

/-- Frequencies with nonzero Walsh sums at all pairwise differences. -/
def UniversalCandidate (r : Nat) (points frequencies : List Nat) : Prop :=
  WithinBounds r frequencies ∧ frequencies.Nodup ∧
  frequencies.length * points.length = 2 ^ r ∧
  ∀ i : Fin frequencies.length, ∀ j : Fin frequencies.length,
    i ≠ j → walsh r points
      (Nat.xor (frequencies.getD i.val 0) (frequencies.getD j.val 0)) ≠ 0

instance (r : Nat) (points frequencies : List Nat) :
    Decidable (UniversalCandidate r points frequencies) := by
  unfold UniversalCandidate
  infer_instance

structure EightCertificate where
  rank : Nat
  points : List Nat
  complement : List Nat
  spectrum : List Nat
  universalFrequencies : List Nat

def ValidEightCertificate (certificate : EightCertificate) : Prop :=
  certificate.points.length = 8 ∧ certificate.rank ≤ 7 ∧
  Tiles certificate.rank certificate.points certificate.complement ∧
  IsSpectrum certificate.rank certificate.points certificate.spectrum ∧
  UniversalCandidate certificate.rank certificate.points certificate.universalFrequencies

instance (certificate : EightCertificate) : Decidable (ValidEightCertificate certificate) := by
  unfold ValidEightCertificate
  infer_instance

theorem ValidEightCertificate.tiling {c : EightCertificate} (h : ValidEightCertificate c) :
    Tiles c.rank c.points c.complement := by
  obtain ⟨_, _, tiling, _, _⟩ := h
  exact tiling

theorem ValidEightCertificate.spectral {c : EightCertificate} (h : ValidEightCertificate c) :
    IsSpectrum c.rank c.points c.spectrum := by
  obtain ⟨_, _, _, spectral, _⟩ := h
  exact spectral

end FugledeCertificates



==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/FugledeCertificates/Tiling.lean <==
import FugledeCertificates.Definitions

/-!
The list-based tiling condition implies a unique representation in the binary
vector space. The intermediate lemmas identify the representations counted by
`Tiles` with pairs drawn from the point and complement lists.
-/

namespace FugledeCertificates

theorem unique_match_of_count_one {α : Type} (predicate : α → Bool) (values : List α) :
    values.countP predicate = 1 →
      ∃ value, value ∈ values ∧ predicate value = true ∧
        ∀ other, other ∈ values → predicate other = true → other = value := by
  induction values with
  | nil => simp
  | cons head tail ih =>
      intro count
      cases hp : predicate head with
      | false =>
          have tailCount : tail.countP predicate = 1 := by
            simpa [List.countP_cons, hp] using count
          obtain ⟨value, member, hit, unique⟩ := ih tailCount
          refine ⟨value, List.mem_cons_of_mem head member, hit, ?_⟩
          intro other otherMember otherMatches
          rcases List.mem_cons.mp otherMember with equalsHead | inTail
          · subst other
            simp [hp] at otherMatches
          · exact unique other inTail otherMatches
      | true =>
          have tailCount : tail.countP predicate = 0 := by
            have count' : tail.countP predicate + 1 = 1 := by
              simpa [List.countP_cons, hp] using count
            omega
          refine ⟨head, by simp, hp, ?_⟩
          intro other otherMember otherMatches
          rcases List.mem_cons.mp otherMember with equalsHead | inTail
          · exact equalsHead
          · have noMatch := List.countP_eq_zero.mp tailCount other inTail
            exact False.elim (noMatch otherMatches)

def translationPairs (points complement : List Nat) : List (Nat × Nat) :=
  points.flatMap fun point => complement.map fun shift => (point, shift)

theorem mem_translation_pairs (points complement : List Nat) (pair : Nat × Nat) :
    pair ∈ translationPairs points complement ↔
      pair.1 ∈ points ∧ pair.2 ∈ complement := by
  rcases pair with ⟨point, shift⟩
  simp [translationPairs]

theorem map_translation_pairs (points complement : List Nat) :
    (translationPairs points complement).map (fun pair => Nat.xor pair.1 pair.2) =
      translationSums points complement := by
  simp [translationPairs, translationSums, List.map_flatMap, List.map_map, Function.comp_def]

/-- Every vector has exactly one decomposition as a point plus a translation. -/
def TranslationalTiling (r : Nat) (points complement : List Nat) : Prop :=
    ∀ x : Fin (2 ^ r),
      ∃ point, point ∈ points ∧ ∃ shift, shift ∈ complement ∧
        Nat.xor point shift = x.val ∧
        ∀ otherPoint, otherPoint ∈ points →
          ∀ otherShift, otherShift ∈ complement →
            Nat.xor otherPoint otherShift = x.val →
              otherPoint = point ∧ otherShift = shift

theorem tiles_give_unique_representation (r : Nat) (points complement : List Nat)
    (verified : Tiles r points complement) :
    TranslationalTiling r points complement := by
  obtain ⟨_, _, _, _, _, multiplicities⟩ := verified
  intro x
  have count : (translationPairs points complement).countP
      (fun pair => Nat.xor pair.1 pair.2 == x.val) = 1 := by
    have comparison :
        (translationPairs points complement).countP
          (fun pair => Nat.xor pair.1 pair.2 == x.val) =
          (translationSums points complement).count x.val := by
      rw [← map_translation_pairs points complement]
      rw [List.count, List.countP_map]
      rfl
    rw [comparison]
    exact multiplicities x
  obtain ⟨pair, member, hit, unique⟩ := unique_match_of_count_one
    (fun pair : Nat × Nat => Nat.xor pair.1 pair.2 == x.val)
    (translationPairs points complement) count
  have members := (mem_translation_pairs points complement pair).mp member
  refine ⟨pair.1, members.1, pair.2, members.2, by simpa using hit, ?_⟩
  intro otherPoint inPoints otherShift inComplement sameSum
  have pairEquality : (otherPoint, otherShift) = pair := unique (otherPoint, otherShift)
    ((mem_translation_pairs points complement (otherPoint, otherShift)).mpr ⟨inPoints, inComplement⟩)
    (by simpa using sameSum)
  exact ⟨congrArg Prod.fst pairEquality, congrArg Prod.snd pairEquality⟩


end FugledeCertificates



==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/README.md <==
# Lean certificates

Formal verification of the finite certificates accompanying the [manuscript](../article.pdf).

| Certificates | Count | Statements |
| --- | ---: | --- |
| Hadamard matrices of order 16 | 5 | Orthogonality, binary row-space coordinates, tiling |
| Hadamard matrices of order 32 | 32 | The same statements for both orientations of 16 representatives |
| Eight-point sets | 168 | Tiling, spectral orthogonality, nonzero Walsh conditions |
| Excluded orders | 11 | Numerical determinant bounds |

Binary vectors are encoded as integers, with XOR as addition. The theorem
`tiles_give_unique_representation` proves that the finite tiling check gives
a unique decomposition of every vector into a point and a translation.

## Build

From the repository root, run:

```sh
lake exe cache get
lake --wfail build FugledeCertificates
lake script run audit FugledeCertificates
lake script run certificates FugledeCertificates
lake env leanchecker --fresh FugledeCertificates
```

The shared toolchain and dependency revisions are pinned at the repository root.

## Source

| File | Contents |
| --- | --- |
| `FugledeCertificates/Definitions.lean` | Hadamard matrices, row-space witnesses, finite tiling |
| `FugledeCertificates/Tiling.lean` | Unique decomposition from the tiling condition |
| `FugledeCertificates/Spectrum.lean` | Binary characters and spectral orthogonality |
| `FugledeCertificates/Hadamard.lean` | Order-16 and order-32 certificate theorems |
| `FugledeCertificates/EightPoint.lean` | Eight-point certificate theorems |
| `FugledeCertificates/Cardinality.lean` | The numerical inequalities for excluded orders |
| `FugledeCertificates/Data/` | Certificate data from `../verification/` |

These theorems cover the finite certificates and inequalities above. The complete
classification scan is supplied in [the verification package](../verification/);
the general mathematical reductions are given in the manuscript.

## Reproduction

To compare the generated Lean data with the original inputs, use Python 3.10
or later from this directory:

```sh
python scripts/generate_data.py --check
```

Omit `--check` to regenerate the two data files. The generator computes the
linear-combination witnesses; Lean checks them against the source matrices.


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/scripts/generate_data.py <==
"""Generate Lean certificate data from the computational verification package."""

import argparse
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
INPUT = ROOT.parent / "verification"


def linear_combination(rows, coefficients):
    result = 0
    for index, row in enumerate(rows):
        if coefficients >> index & 1:
            result ^= row
    return result


def coordinates(rows, target):
    """Express target as an XOR of rows, returning the coefficient bit mask."""
    pivots = {}
    for index, row in enumerate(rows):
        value, mask = row, 1 << index
        while value:
            pivot = value.bit_length() - 1
            if pivot not in pivots:
                pivots[pivot] = value, mask
                break
            previous, previous_mask = pivots[pivot]
            value ^= previous
            mask ^= previous_mask

    value, mask = target, 0
    while value:
        pivot = value.bit_length() - 1
        if pivot not in pivots:
            raise ValueError("A coordinate witness is outside the source row space.")
        previous, previous_mask = pivots[pivot]
        value ^= previous
        mask ^= previous_mask
    if linear_combination(rows, mask) != target:
        raise ValueError("Incorrect linear-combination witness.")
    return mask


def transpose(rows):
    n = len(rows)
    return [sum(((rows[i] >> j) & 1) << i for i in range(n)) for j in range(n)]


def dephase(rows):
    n = len(rows)
    return [row ^ rows[0] ^ (((row ^ rows[0]) & 1) * ((1 << n) - 1)) for row in rows]


def format_list(values, indent=2, hexadecimal=False):
    digits = max(((value.bit_length() + 3) // 4 for value in values), default=1)
    words = [f"0x{value:0{digits}x}" if hexadecimal else str(value) for value in values]
    single_line = "[" + ", ".join(words) + "]"
    prefix = " " * indent
    if len(single_line) + indent <= 92:
        return prefix + single_line
    width = 4 if hexadecimal else 8
    chunks = [", ".join(words[i:i + width]) for i in range(0, len(words), width)]
    return prefix + "[" + (",\n" + prefix + " ").join(chunks) + "]"


def format_field(name, values):
    rendered = format_list(values, indent=4)
    single_line = f"  {name} := {rendered.strip()}"
    if "\n" not in rendered and len(single_line) <= 92:
        return [single_line]
    return [f"  {name} :=", rendered]


def source_matrices():
    sources = {}
    for index in range(5):
        filename = INPUT / f"had.16.{index}.txt"
        lines = [line.strip() for line in filename.read_text(encoding="utf-8").splitlines()]
        lines = [line for line in lines if len(line) == 16 and set(line) <= {"+", "-"}]
        if len(lines) != 16:
            raise ValueError(f"Expected 16 rows in {filename.name}.")
        sources[16, index] = [sum((sign == "+") << j for j, sign in enumerate(line))
                              for line in lines]
    for line in (INPUT / "had32_rank_le7.txt").read_text(encoding="utf-8").splitlines():
        fields = line.split()
        index = int(fields[0])
        if len(fields) != 34 or (32, index) in sources:
            raise ValueError("Invalid order-32 representative.")
        sources[32, index] = [int(word, 16) for word in fields[2:]]
    if len(sources) != 21:
        raise ValueError("Expected five order-16 and sixteen order-32 representatives.")
    return sources


def certificate_definitions(sources, order, records):
    definitions, cases = [], []
    for record in records:
        index = record["index"] if order == 16 else record["class_index"]
        transposed = record.get("transpose", False)
        label = f"order{order}_{index}" + ("_transpose" if transposed else "")
        rows = transpose(sources[order, index]) if transposed else sources[order, index]
        logarithmic_rows = dephase(rows)
        basis = [sum(((point >> k) & 1) << j for j, point in enumerate(record["E"]))
                 for k in range(record["r"])]
        fields = {
            "points": record["E"],
            "complement": record["T"],
            "rowCoordinates": [coordinates(basis, row) for row in logarithmic_rows],
            "basisSourceMasks": [coordinates(logarithmic_rows, row) for row in basis],
        }
        definitions.extend([f"def {label} : Certificate where", f"  rank := {record['r']}"])
        for field, values in fields.items():
            definitions.extend(format_field(field, values))
        definitions.append("")
        cases.extend([
            f"    {{ order := {order}, classIndex := {index}, transposed := {str(transposed).lower()},",
            f"      source := source{order}_{index}, certificate := {label} }},",
        ])
    return definitions, cases


def hadamard_data():
    sources = source_matrices()
    records16 = json.loads((INPUT / "spectral16_certificates.json").read_text(encoding="utf-8"))
    records32 = json.loads((INPUT / "spectral32_certificates.json").read_text(encoding="utf-8"))
    if len(records16) != 5 or {record["index"] for record in records16} != set(range(5)):
        raise ValueError("Expected the five order-16 certificates.")
    orientations = {(index, transposed) for n, index in sources if n == 32
                    for transposed in (False, True)}
    if len(records32) != 32 or {(record["class_index"], record["transpose"])
                              for record in records32} != orientations:
        raise ValueError("Expected both orientations of each order-32 representative.")

    lines = ["import FugledeCertificates.Definitions", "",
             "-- Generated from ../verification/ by scripts/generate_data.py.", "",
             "namespace FugledeCertificates.Data", ""]
    for (order, index), rows in sorted(sources.items()):
        lines.extend([f"def source{order}_{index} : List Nat :=",
                      format_list(rows, hexadecimal=True), ""])
    for order, records in ((16, records16), (32, records32)):
        definitions, cases = certificate_definitions(sources, order, records)
        lines.extend(definitions)
        lines.extend([f"def order{order}Certificates : List HadamardCase :=", "  ["])
        cases[-1] = cases[-1].rstrip(",")
        lines.extend(cases)
        lines.extend(["  ]", ""])
    lines.extend(["end FugledeCertificates.Data", ""])
    return "\n".join(lines)


def eight_point_data():
    records = json.loads((INPUT / "eight_certificates.json").read_text(encoding="utf-8"))
    positive = [(index, record) for index, record in enumerate(records)
                if record["tile"] is not None]
    if len(records) != 549 or len(positive) != 168:
        raise ValueError("Expected 168 positive certificates among 549 eight-point records.")
    lines = ["import FugledeCertificates.Spectrum", "",
             "-- Generated from ../verification/eight_certificates.json.",
             "-- Definition suffixes are zero-based record indices.", "",
             "namespace FugledeCertificates.Data", ""]
    for index, record in positive:
        lines.extend([f"def eight_{index} : EightCertificate where", f"  rank := {record['r']}"])
        for field, original in (("points", "T"), ("complement", "tile"),
                                ("spectrum", "spectrum"), ("universalFrequencies", "universal")):
            lines.extend(format_field(field, record[original]))
        lines.append("")
    names = [f"eight_{index}" for index, _ in positive]
    lines.extend(["def eightPointCertificates : List EightCertificate :=", "  ["])
    for offset in range(0, len(names), 6):
        suffix = "," if offset + 6 < len(names) else ""
        lines.append("    " + ", ".join(names[offset:offset + 6]) + suffix)
    lines.extend(["  ]", "", "end FugledeCertificates.Data", ""])
    return "\n".join(lines)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--check", action="store_true", help="check data without rewriting files")
    args = parser.parse_args()
    outputs = {ROOT / "FugledeCertificates/Data/Hadamard.lean": hadamard_data(),
               ROOT / "FugledeCertificates/Data/EightPoint.lean": eight_point_data()}
    for filename, content in outputs.items():
        if args.check:
            if not filename.is_file() or filename.read_bytes() != content.encode("utf-8"):
                raise SystemExit(f"Generated data differ: {filename.relative_to(ROOT)}")
        else:
            filename.parent.mkdir(parents=True, exist_ok=True)
            filename.write_text(content, encoding="utf-8", newline="\n")
    print("Certificate data match the original inputs." if args.check else "Generated certificate data.")


if __name__ == "__main__":
    main()


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/tests/Axioms.lean <==
import FugledeCertificates

open FugledeCertificates

#print axioms tiles_give_unique_representation
#print axioms order16_certificates_valid
#print axioms order32_certificates_valid
#print axioms order16_certificates_tile
#print axioms order32_certificates_tile
#print axioms eight_point_certificates_valid
#print axioms eight_point_certificates_tile
#print axioms eight_point_certificates_spectral
#print axioms smith_exponents_count
#print axioms excluded_order_inequalities
#print axioms excluded_orders_exhaust_multiples


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/lean/tests/Certificates.lean <==
import FugledeCertificates

open FugledeCertificates FugledeCertificates.Data

set_option maxRecDepth 100000
set_option maxHeartbeats 0

-- Duplicate elements violate the tiling condition.
example : ¬ ValidCertificate 16 source16_1 false
    { order16_1 with complement := [0, 0] } := by decide

example : ¬ ValidCertificate 16 source16_1 false
    { order16_1 with points := 0 :: 0 :: order16_1.points.drop 2 } := by decide

-- An incorrect coordinate witness fails the row-space check.
example : ¬ ValidCertificate 16 source16_1 false
    { order16_1 with rowCoordinates := 1 :: order16_1.rowCoordinates.tail } := by decide

-- Flipping one matrix entry destroys Hadamard orthogonality.
example : ¬ ValidCertificate 16
    (Nat.xor (source16_1.getD 0 0) 1 :: source16_1.tail) false order16_1 := by decide


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/README.md <==
# Computational verification

Certificates and programs accompanying [Fuglede’s conjecture holds in F₂⁷](../article.pdf). Run the commands below from this directory.

## Certificate verification

Python 3.10 or later is sufficient; no third-party Python packages are required.

```sh
python3 verify_hadamard_certificates.py
python3 verify_eight_full.py
```

The first command checks all five order-16 certificates, all 32 oriented order-32 certificates, and the non-power-of-two cardinality exclusions. The second checks the 549 eight-point cases.

## Complete rank scan

The complete order-32 classification is available from [Brendan McKay's Hadamard database](https://users.cecs.anu.edu.au/~bdm/data/hadamard.html). Its compressed data file is downloaded by the reproduction script and is not included in this repository.

```sh
bash reproduce_full.sh
```

This requires Bash, Python 3.10 or later, a C++17 compiler, zlib, and curl. The script verifies the input file, runs both C++ rank scans, compares the selected records, and runs the certificate checks and independent verification programs.

Input data: `had32_tr.txt.gz`, 142,334,914 bytes.
SHA-256: `e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520`.

The scan processes 6,857,010 classes modulo equivalence and transposition and retains 16 classes with dephased binary rank at most seven. Certificates are supplied for both orientations of each retained matrix.

The full rank distribution is:

| Rank | Classes |
| --- | ---: |
| 5 | 1 |
| 6 | 2 |
| 7 | 13 |
| 8 | 150 |
| 9 | 1,874 |
| 10 | 20,202 |
| 11 | 158,127 |
| 12 | 786,379 |
| 13 | 2,250,131 |
| 14 | 2,753,834 |
| 15 | 886,297 |
| Total | 6,857,010 |

## Additional independent verification

A separate full-rank implementation is provided for PowerShell:

```powershell
./double_check_exact_scan.ps1 -DataPath ./had32_tr.txt.gz -OutputDirectory ./double-check
```

Its retained records and rank distribution are included in `double-check/`. Using those records, the verification from mathematical definitions can be run with:

```sh
python3 double_check_from_definitions.py --packet . --output ./double-check
```

The latter command regenerates the eight-point cases, checks the integer Walsh diagonalization, and checks the Hadamard certificates under all base-row and base-column choices. Stored results are available in `double-check/double_check_results.json`.

## Files

| Path | Contents |
| --- | --- |
| `had.16.0.txt` through `had.16.4.txt` | Five order-16 Hadamard representatives |
| `had32_rank_le7.txt` | Sixteen selected order-32 representatives |
| `spectral16_certificates.json` | Order-16 tiling certificates |
| `spectral32_certificates.json` | Order-32 tiling certificates, both orientations |
| `eight_certificates.json` | Eight-point cases and witnesses |
| `verify_hadamard_certificates.py` | Direct certificate verification |
| `verify_eight_full.py` | Complete eight-point verification |
| `filter_hadamard32.cpp` | First rank-scan implementation |
| `audit/independent_filter32.cpp` | Second rank-scan implementation |
| `audit/independent_audit.py` | Independent checks for order 16 and eight-point sets |
| `audit/independent_check32.py` | Independent order-32 checks |
| `audit/independent_eight_spectra.py` | Independent spectrality checks |
| `double_check_exact_scan.ps1` | Third full-rank scan |
| `double_check_from_definitions.py` | Verification from mathematical definitions |
| `reproduce_full.sh` | Complete reproduction procedure |

The manuscript relies on the published completeness of the Hadamard classifications. Data checksums identify the files used; the classification results and the mathematical reductions supply completeness of the case analysis.


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/audit/independent_audit.py <==
"""Independent, standard-library audit of eight-point and order-16 certificates.
Does not import either author's checker. Enumeration and tiling decisions are
regenerated. Tiling solver uses frozensets, a minimum-candidates exact-cover
search, and deduplicates equal translates. All tests use explicit exceptions,
so python -O cannot silently disable verification.
"""
from pathlib import Path
from itertools import combinations
from collections import Counter, defaultdict
from math import comb
import json, hashlib, time
BASE=Path(__file__).resolve().parent.parent
OUT=Path(__file__).resolve().parent

def need(ok, msg):
    if not ok: raise ValueError(msg)

def dot(a,b):
    # Deliberately do not use the author's bit_count parity implementation.
    parity=0
    while a and b:
        parity ^= (a%2)*(b%2)
        a//=2; b//=2
    return parity

def walsh(T,a): return sum(1-2*dot(t,a) for t in T)

def valid_points(A,n,k,label):
    need(isinstance(A,list) and len(A)==k,label+' cardinality')
    need(all(type(x) is int and 0<=x<n for x in A),label+' ambient coordinates')
    need(len(set(A))==k,label+' distinctness')

def tiling_search(T,r):
    """Exact cover with actual subsets, independently from bit-mask algorithms."""
    U=frozenset(range(2**r))
    translate_to_shift={}
    for x in sorted(U,reverse=True):
        translate_to_shift[frozenset(t^x for t in T)]=x
    tiles=tuple(translate_to_shift)
    rejected=set()
    def search(uncovered):
        if not uncovered: return []
        if uncovered in rejected:return None
        live=[A for A in tiles if A<=uncovered]
        options={p:[] for p in uncovered}
        for A in live:
            for p in A:options[p].append(A)
        p=min(uncovered,key=lambda p:(len(options[p]),p))
        for A in options[p]:
            tail=search(uncovered-A)
            if tail is not None:return [translate_to_shift[A]]+tail
        rejected.add(uncovered)
        return None
    return search(U)

def verify_tiling(T,A,r):
    valid_points(A,2**r,(2**r)//len(T),'tiling witness')
    multiplicities=Counter(x^t for t in T for x in A)
    need(multiplicities==Counter({x:1 for x in range(2**r)}),'tiling multiplicities')

def verify_eight():
    raw=(BASE/'eight_certificates.json').read_bytes()
    data=json.loads(raw)
    index={}
    for d in data:
        key=(d['r'],tuple(sorted(d['T'])))
        need(key not in index,'duplicate record')
        index[key]=d
    expected=[]
    for r in range(3,8):
        basis=set([0]+[2**i for i in range(r)])
        for other in combinations(sorted(set(range(2**r))-basis),8-len(basis)):
            expected.append((r,tuple(sorted(basis|set(other)))))
    need(set(index)==set(expected),'enumeration mismatch')
    counts=defaultdict(Counter)
    regenerated=[]
    for r,T in expected:
        d=index[(r,T)]
        witness=tiling_search(T,r)
        is_tile=witness is not None
        need(is_tile==(d['tile'] is not None),'independent tiling classification mismatch')
        counts[r]['total']+=1
        counts[r]['tiles' if is_tile else 'non_tiles']+=1
        if is_tile:
            verify_tiling(T,witness,r)
            verify_tiling(T,d['tile'],r)
            valid_points(d['spectrum'],2**r,8,'spectrum')
            need(all(walsh(T,a^b)==0 for a,b in combinations(d['spectrum'],2)),'spectrum Gram matrix')
            valid_points(d['universal'],2**r,(2**r)//8,'universal spectrum')
            need(all(walsh(T,a^b)!=0 for a,b in combinations(d['universal'],2)),'universal nonzero differences')
        regenerated.append({'r':r,'T':T,'tile':witness})
    (OUT/'independent_eight_tilings.json').write_text(json.dumps(regenerated,indent=2)+'\n')
    return {'sha256':hashlib.sha256(raw).hexdigest(),'counts':dict(counts)}

def echelon_rows(rows):
    pivots={}
    for row in rows:
        v=row
        while v:
            p=v.bit_length()-1
            if p in pivots:v^=pivots[p]
            else:pivots[p]=v;break
    return list(pivots.values())

def hadamard_column_set(H):
    n=len(H)
    need(all(len(row)==n for row in H),'square Hadamard')
    need(all(sum(H[i][j]*H[k][j] for j in range(n))==(n if i==k else 0)
             for i in range(n) for k in range(n)),'Hadamard identity')
    L=[[int(H[i][j]*H[i][0]*H[0][j]*H[0][0]==-1) for j in range(n)] for i in range(n)]
    rowwords=[sum(v<<j for j,v in enumerate(row)) for row in L]
    basis=echelon_rows(rowwords)
    E=[sum(((row>>j)&1)<<i for i,row in enumerate(basis)) for j in range(n)]
    need(len(set(E))==n,'canonical columns distinct')
    return E,len(basis)

def verify_sixteen():
    out=[]
    for k in range(5):
        path=BASE/f'had.16.{k}.txt'; raw=path.read_bytes()
        H=[[1 if v=='+' else -1 for v in line.strip()] for line in raw.decode().splitlines()
           if len(line.strip())==16 and set(line.strip())<=set('+-')]
        need(len(H)==16,'matrix text shape')
        item={'class':k,'sha256':hashlib.sha256(raw).hexdigest()}
        for orientation,M in [('original',H),('transpose',list(map(list,zip(*H))))]:
            E,r=hadamard_column_set(M)
            T=tiling_search(E,r)
            need(T is not None,'order-16 canonical set does not tile')
            verify_tiling(E,T,r)
            item[orientation]={'r':r,'E':E,'T':T}
        out.append(item)
    (OUT/'independent_sixteen_tilings.json').write_text(json.dumps(out,indent=2)+'\n')
    return [{'class':d['class'],'original_rank':d['original']['r'],'transpose_rank':d['transpose']['r']} for d in out]

def verify_snf_bound():
    exponents=sorted([k for k in range(8) for _ in range(comb(7,k))])
    need(len(exponents)==128,'SNF length')
    out=[]
    for m in range(4,65,4):
        if m&(m-1)==0:continue
        odd=m;v=0
        while odd%2==0:odd//=2;v+=1
        determinant_v=(m//2)*v
        minor_bound=sum(exponents[:m])
        need(determinant_v<minor_bound,'SNF exclusion failed')
        out.append({'m':m,'Hadamard_determinant_v2':determinant_v,'minor_divisibility_v2':minor_bound})
    return out

def verify_universal_slicing():
    B=[0,126,125,123,119,111,95,63,127,115,121,122,107,91,59,4]
    S=[0,1,2,4,8,16,32,64]
    valid_points(B,128,16,'simplex universal witness')
    need(all(walsh(S,a^b)!=0 for a,b in combinations(B,2)),'simplex universal witness failed')
    # Verify slicing on every normalized set, including every non-tile.
    counts=Counter()
    for r in range(3,8):
        fixed=[0]+[2**i for i in range(r)]
        for rest in combinations([x for x in range(2**r) if x not in fixed],7-r):
            T=fixed+list(rest)
            embedding={sum(dot(a,t)<<i for i,t in enumerate(T[1:])):a for a in range(2**r)}
            U=set(embedding)
            slices=[]
            for b in B:
                # All translated slices through a point of B suffice for max size.
                C=[embedding[x^b] for x in B if x^b in U]
                slices.append(C)
            C=max(slices,key=len)[:2**(r-3)]
            need(len(C)==2**(r-3),'slicing cardinality')
            need(all(walsh(T,a^b)!=0 for a,b in combinations(C,2)),'slicing Fourier differences')
            counts[r]+=1
    return {'simplex_witness':B,'normalized_sets_sliced':dict(counts)}

if __name__=='__main__':
    start=time.time()
    report={'eight':verify_eight(),'sixteen':verify_sixteen(),'snf':verify_snf_bound(),'slicing':verify_universal_slicing()}
    report['seconds']=round(time.time()-start,3)
    (OUT/'audit_results.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/audit/independent_check32.py <==
"""Audit all retained order-32 matrices, both orientations, with alternate pivot.
Uses rank/tiling code from this audit only, not author's code. Checks supplied
witnesses in their coordinates and independently finds fresh exact-cover tiles
in an alternative normalization (row 17 / column 13 instead of row 0 / col 0).
"""
from pathlib import Path
from itertools import combinations
import json, random
from independent_audit import need, dot, tiling_search, verify_tiling, echelon_rows, BASE, OUT

def canonical(words,n=32,base_row=17,base_column=13):
    normalized=[(x^words[base_row])^(((1<<n)-1) if ((x^words[base_row])>>base_column)&1 else 0) for x in words]
    # Eliminate columns using a basis of rows. Reverse input row order and bit
    # order for coordinate independence from the author's canonicalization.
    normalized=list(reversed(normalized))
    basis=echelon_rows(normalized)
    E=[sum(((word>>j)&1)<<i for i,word in enumerate(basis)) for j in range(n)]
    need(len(set(E))==n,'canonical projection not injective')
    return E,len(basis)

def transpose(words):
    return [sum(((word>>j)&1)<<i for i,word in enumerate(words)) for j in range(32)]

def main():
    a=(OUT/'independent_rank_le7.txt').read_text().splitlines()
    b=(BASE/'had32_rank_le7.txt').read_text().splitlines()
    need(a==b,'independent class filter differs')
    need(len(a)==16,'expected 16 extended representatives')
    certificates=json.loads((BASE/'spectral32_certificates.json').read_text())
    need(len(certificates)==32,'expected 32 oriented certificates')
    cert={(d['class_index'],d['transpose']):d for d in certificates}
    need(len(cert)==32,'duplicate certificate')
    out=[];rnd=random.Random(734001)
    for line in a:
        tokens=line.split();index,r=int(tokens[0]),int(tokens[1]);words=[int(s,16) for s in tokens[2:]]
        need(len(words)==32,'row count')
        need(all(bin(x^y).count('1')==16 for x,y in combinations(words,2)),'Hadamard orthogonality')
        for tr in [False,True]:
            M=transpose(words) if tr else words
            E,rank=canonical(M)
            need(rank==r,'alternate normalization rank changed')
            T=tiling_search(E,r)
            need(T is not None,'failed independent order32 tiling')
            verify_tiling(E,T,r)
            d=cert[(index,tr)]
            verify_tiling(d['E'],d['T'],r)
            # Check supplied E really corresponds to author's row-basis convention,
            # independently reconstructed, rather than trusting detached witnesses.
            rows=[(x^M[0])^((2**32-1) if (x^M[0])%2 else 0) for x in M]
            basis=echelon_rows(rows)
            expected=[sum(((v>>j)%2)<<i for i,v in enumerate(basis)) for j in range(32)]
            need(expected==d['E'],'certificate detached from source representative')
            need(d['r']==r,'certificate rank')
            # Stress-test rank invariance under independent row/column sign flips,
            # permutations, and arbitrary normalized pivots. This is supplemental,
            # not the mathematical equivalence proof.
            for trial in range(10):
                rp=list(range(32));cp=list(range(32));rnd.shuffle(rp);rnd.shuffle(cp)
                colsign=rnd.getrandbits(32)
                Q=[sum(((M[i]>>j)&1)<<k for k,j in enumerate(cp)) ^ colsign ^ (2**32-1 if rnd.randrange(2) else 0) for i in rp]
                _,rr=canonical(Q,base_row=rnd.randrange(32),base_column=rnd.randrange(32))
                need(rr==r,'equivalence stress-test failed')
            out.append({'class_index':index,'transpose':tr,'r':r,'normalization_row':17,'normalization_column':13,'E':E,'T':T})
    (OUT/'independent_thirtytwo_tilings.json').write_text(json.dumps(out,indent=2)+'\n')
    print('INDEPENDENTLY VERIFIED',len(out),'oriented representatives; alternate normalization; source attachment; 320 equivalence stress-tests')
if __name__=='__main__':main()


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/audit/independent_eight_spectra.py <==
"""Independent spectral decision for all 549 normalized eight-point sets.
Works with character value patterns on the eight positions. Balanced rows have
four negative entries; two rows are orthogonal exactly when their negative-entry
patterns have Hamming distance four. Searches seven mutually orthogonal balanced
rows alongside the constant row, in ascending pattern order. No author code.
"""
from functools import lru_cache
from collections import Counter
from pathlib import Path
import json
from independent_audit import dot, need, BASE, OUT

def spectral_eight(T,r):
    patterns=[]
    for a in range(1,2**r):
        v=sum(dot(a,t)<<i for i,t in enumerate(T))
        if bin(v).count('1')==4:patterns.append(v)
    need(len(patterns)==len(set(patterns)),'character restriction unexpectedly duplicated')
    patterns=tuple(sorted(patterns))
    @lru_cache(None)
    def extend(available,missing):
        if missing==0:return True
        if len(available)<missing:return False
        # Each possible smallest remaining row is considered exactly once.
        for i in range(len(available)-missing+1):
            row=available[i]
            compatible=tuple(other for other in available[i+1:] if bin(row^other).count('1')==4)
            if extend(compatible,missing-1):return True
        return False
    return extend(patterns,7)

if __name__=='__main__':
    data=json.loads((BASE/'eight_certificates.json').read_text())
    counts=Counter()
    for d in data:
        result=spectral_eight(d['T'],d['r'])
        need(result==(d['tile'] is not None),'independent spectral classification mismatch')
        counts['spectral' if result else 'non_spectral']+=1
    need(dict(counts)=={'spectral':168,'non_spectral':381},'incorrect totals')
    print('INDEPENDENT CHARACTER-PATTERN CHECK',dict(counts),'total',len(data))
    (OUT/'independent_eight_spectra_results.json').write_text(json.dumps(dict(counts),indent=2)+'\n')


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/audit/independent_filter32.cpp <==
// Independent order-32 filter. No author code is imported.
// The normalized log rank is dim(span{row_i+row_0, all_ones})-1.
// This quotients by constant vectors instead of explicitly dephasing.
// Gaussian elimination uses LOW pivots, unlike the author's HIGH pivots.
#include <zlib.h>
#include <cstdint>
#include <cstdio>
#include <cstring>
#include <iostream>
#include <fstream>
#include <array>
#include <string>
#include <stdexcept>
static int hx(char c){
 if(c>='0'&&c<='9')return c-'0';
 if(c>='A'&&c<='F')return c-'A'+10;
 if(c>='a'&&c<='f')return c-'a'+10;
 return -1;
}
static bool ws(char c){return c==' '||c=='\t'||c=='\r'||c=='\n';}
int main(int argc,char**argv){
 try{
  if(argc!=3)throw std::runtime_error("need input.gz output.txt");
  gzFile f=gzopen(argv[1],"rb");if(!f)throw std::runtime_error("open failed");
  gzbuffer(f,1<<20);char buffer[1024];uint64_t count=0,kept=0;
  std::array<uint64_t,9> hist{};std::ofstream out(argv[2]);
  while(gzgets(f,buffer,sizeof(buffer))){
   if(!strchr(buffer,'\n'))throw std::runtime_error("missing newline or long line");
   std::array<uint32_t,32> A{};const char*p=buffer;
   for(int i=0;i<32;++i){
    while(ws(*p))++p;int digits=0;
    while(hx(*p)>=0){if(++digits>8)throw std::runtime_error("overflow");A[i]=(A[i]<<4)|hx(*p++);}
    if(!digits)throw std::runtime_error("missing hexadecimal row");
   }
   while(ws(*p))++p;if(*p)throw std::runtime_error("extra data");
   // Rank of D + <one>. Injection of the constant vector is deliberate.
   std::array<uint32_t,32> piv{};piv[0]=0xffffffffu;int rank=1;
   for(int i=0;i<32 && rank<9;++i){
    uint32_t v=A[i]^A[0];
    for(int j=0;j<32 && v;++j){
     if((v>>j)&1u){
      if(piv[j])v^=piv[j];else{piv[j]=v;++rank;break;}
     }
    }
   }
   const int logrank=rank-1;++hist[logrank];++count;
   if(logrank<=7){
    // Every retained matrix must actually be Hadamard, irrespective of source.
    for(int i=0;i<32;++i)for(int j=0;j<i;++j)
      if(__builtin_popcount(A[i]^A[j])!=16)throw std::runtime_error("non-Hadamard retained matrix");
    out<<count<<" "<<logrank<<" "<<buffer;++kept;
   }
  }
  int ec;const char*em=gzerror(f,&ec);
  if(ec!=Z_OK&&ec!=Z_STREAM_END)throw std::runtime_error(em);
  if(gzclose(f)!=Z_OK)throw std::runtime_error("gzip close failed");
  if(count!=6857010)throw std::runtime_error("classification count differs");
  std::cout<<"classes "<<count<<" retained "<<kept<<"\n";
  for(int r=0;r<9;++r)std::cout<<r<<" "<<hist[r]<<"\n";
 }catch(std::exception&e){std::cerr<<e.what()<<"\n";return 1;}
}


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/audit/independent_rank_le7.txt <==
25418 5 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999999 99996666 99669966 99666699 96969696 96966969 96699669 96696996
25419 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969699 96966966 96699666 96696999
25420 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969666 96966999 96699699 96696966
25421 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999966 99996699 99669999 99666666 96969669 96966996 96699696 96696969
25422 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9999 A55A6666 9996A55A 99965AA5 99699966 99696699 96999696 96996969 96669669 96666996
25423 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
25428 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
25432 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
25434 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
25438 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25467 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
25472 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
25475 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
25485 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
25487 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
44186 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969696 96966969 95A99669 95A96996


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/double-check/double_check_results.json <==
{
  "walsh_smith": {
    "exact_integer_diagonalization": true,
    "exclusions": [
      {
        "m": 12,
        "determinant_valuation": 12,
        "minor_valuation": 15
      },
      {
        "m": 20,
        "determinant_valuation": 20,
        "minor_valuation": 31
      },
      {
        "m": 24,
        "determinant_valuation": 36,
        "minor_valuation": 39
      },
      {
        "m": 28,
        "determinant_valuation": 28,
        "minor_valuation": 47
      },
      {
        "m": 36,
        "determinant_valuation": 36,
        "minor_valuation": 70
      },
      {
        "m": 40,
        "determinant_valuation": 60,
        "minor_valuation": 82
      },
      {
        "m": 44,
        "determinant_valuation": 44,
        "minor_valuation": 94
      },
      {
        "m": 48,
        "determinant_valuation": 96,
        "minor_valuation": 106
      },
      {
        "m": 52,
        "determinant_valuation": 52,
        "minor_valuation": 118
      },
      {
        "m": 56,
        "determinant_valuation": 84,
        "minor_valuation": 130
      },
      {
        "m": 60,
        "determinant_valuation": 60,
        "minor_valuation": 142
      }
    ]
  },
  "eight": {
    "3": {
      "tile_and_spectral": 1,
      "all_sets": 1
    },
    "4": {
      "tile_and_spectral": 30,
      "all_sets": 165,
      "neither_property": 135
    },
    "5": {
      "tile_and_spectral": 100,
      "all_sets": 325,
      "neither_property": 225
    },
    "6": {
      "tile_and_spectral": 36,
      "all_sets": 57,
      "neither_property": 21
    },
    "7": {
      "tile_and_spectral": 1,
      "all_sets": 1
    }
  },
  "hadamard": [
    {
      "source_index": 0,
      "transposed": false,
      "order": 16,
      "rank": 4,
      "fresh_points": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "fresh_complement": [
        0
      ],
      "exhaustive_normalizations": 256
    },
    {
      "source_index": 0,
      "transposed": true,
      "order": 16,
      "rank": 4,
      "fresh_points": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "fresh_complement": [
        0
      ],
      "exhaustive_normalizations": 256
    },
    {
      "source_index": 1,
      "transposed": false,
      "order": 16,
      "rank": 5,
      "fresh_points": [
        0,
        17,
        2,
        19,
        4,
        21,
        22,
        7,
        24,
        9,
        26,
        11,
        28,
        13,
        14,
        31
      ],
      "fresh_complement": [
        0,
        1
      ],
      "exhaustive_normalizations": 256
    },
    {
      "source_index": 1,
      "transposed": true,
      "order": 16,
      "rank": 5,
      "fresh_points": [
        0,
        1,
        10,
        11,
        12,
        13,
        6,
        7,
        16,
        25,
        26,
        19,
        28,
        21,
        22,
        31
      ],
      "fresh_complement": [
        0,
        2
      ],
      "exhaustive_normalizations": 256
    },
    {
      "source_index": 2,
      "transposed": false,
      "order": 16,
      "rank": 6,
      "fresh_points": [
        0,
        33,
        18,
        51,
        4,
        53,
        38,
        23,
        56,
        25,
        42,
        11,
        60,
        13,
        30,
        47
      ],
      "fresh_complement": [
        0,
        1,
        2,
        3
      ],
      "exhaustive_normalizations": 256
    },
    {
      "source_index": 2,
      "transposed": true,
      "order": 16,
      "rank": 6,
      "fresh_points": [
        0,
        9,
        18,
        27,
        28,
        21,
        14,
        7,
        32,
        60,
        42,
        54,
        57,
        37,
        51,
        47
      ],
      "fresh_complement": [
        0,
        1,
        2,
        3
      ],
      "exhaustive_normalizations": 256
    },
    {
      "source_index": 3,
      "transposed": false,
      "order": 16,
      "rank": 7,
      "fresh_points": [
        0,
        65,
        34,
        19,
        100,
        53,
        118,
        87,
        120,
        57,
        90,
        107,
        28,
        77,
        14,
        47
      ],
      "fresh_complement": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "exhaustive_normalizations": 256
    },
    {
      "source_index": 3,
      "transposed": true,
      "order": 16,
      "rank": 7,
      "fresh_points": [
        0,
        21,
        38,
        51,
        56,
        45,
        30,
        11,
        64,
        116,
        122,
        78,
        105,
        93,
        83,
        103
      ],
      "fresh_complement": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "exhaustive_normalizations": 256
    },
    {
      "source_index": 4,
      "transposed": false,
      "order": 16,
      "rank": 7,
      "fresh_points": [
        0,
        21,
        38,
        51,
        56,
        45,
        30,
        11,
        64,
        116,
        122,
        78,
        105,
        93,
        83,
        103
      ],
      "fresh_complement": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "exhaustive_normalizations": 256
    },
    {
      "source_index": 4,
      "transposed": true,
      "order": 16,
      "rank": 7,
      "fresh_points": [
        0,
        65,
        34,
        19,
        100,
        53,
        118,
        87,
        120,
        57,
        90,
        107,
        28,
        77,
        14,
        47
      ],
      "fresh_complement": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "exhaustive_normalizations": 256
    },
    {
      "source_index": 25418,
      "transposed": false,
      "order": 32,
      "rank": 5,
      "fresh_points": [
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31
      ],
      "fresh_complement": [
        0
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25418,
      "transposed": true,
      "order": 32,
      "rank": 5,
      "fresh_points": [
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31
      ],
      "fresh_complement": [
        0
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25419,
      "transposed": false,
      "order": 32,
      "rank": 6,
      "fresh_points": [
        0,
        48,
        40,
        24,
        36,
        20,
        12,
        60,
        34,
        18,
        10,
        58,
        38,
        22,
        14,
        62,
        33,
        17,
        9,
        57,
        37,
        21,
        13,
        61,
        35,
        19,
        11,
        59,
        39,
        23,
        15,
        63
      ],
      "fresh_complement": [
        0,
        32
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25419,
      "transposed": true,
      "order": 32,
      "rank": 6,
      "fresh_points": [
        0,
        32,
        24,
        56,
        20,
        52,
        12,
        44,
        2,
        34,
        26,
        58,
        22,
        54,
        14,
        46,
        1,
        33,
        25,
        57,
        21,
        53,
        13,
        45,
        63,
        31,
        39,
        7,
        43,
        11,
        51,
        19
      ],
      "fresh_complement": [
        0,
        60
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25420,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        104,
        24,
        36,
        84,
        76,
        60,
        34,
        82,
        74,
        58,
        102,
        22,
        14,
        126,
        33,
        81,
        73,
        57,
        101,
        21,
        13,
        125,
        35,
        83,
        75,
        59,
        103,
        23,
        15,
        127
      ],
      "fresh_complement": [
        0,
        32,
        96,
        40
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25420,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        96,
        88,
        56,
        20,
        116,
        76,
        44,
        2,
        98,
        90,
        58,
        22,
        118,
        78,
        46,
        1,
        97,
        89,
        57,
        21,
        117,
        77,
        45,
        127,
        31,
        39,
        71,
        19,
        115,
        75,
        43
      ],
      "fresh_complement": [
        0,
        124,
        4,
        120
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25421,
      "transposed": false,
      "order": 32,
      "rank": 6,
      "fresh_points": [
        0,
        48,
        40,
        24,
        4,
        52,
        44,
        28,
        34,
        18,
        10,
        58,
        38,
        22,
        14,
        62,
        33,
        17,
        9,
        57,
        37,
        21,
        13,
        61,
        35,
        19,
        11,
        59,
        39,
        23,
        15,
        63
      ],
      "fresh_complement": [
        0,
        32
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25421,
      "transposed": true,
      "order": 32,
      "rank": 6,
      "fresh_points": [
        0,
        48,
        40,
        24,
        4,
        52,
        44,
        28,
        2,
        50,
        42,
        26,
        6,
        54,
        46,
        30,
        1,
        49,
        41,
        25,
        5,
        53,
        45,
        29,
        59,
        11,
        19,
        35,
        63,
        15,
        23,
        39
      ],
      "fresh_complement": [
        0,
        56
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25422,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        106,
        26,
        6,
        118,
        46,
        94,
        33,
        81,
        105,
        25,
        69,
        53,
        13,
        125,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "fresh_complement": [
        0,
        32,
        64,
        96
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25422,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        8,
        120,
        68,
        52,
        76,
        60,
        34,
        82,
        42,
        90,
        102,
        22,
        110,
        30,
        1,
        113,
        9,
        121,
        69,
        53,
        51,
        67,
        109,
        29,
        27,
        107,
        87,
        39,
        95,
        47
      ],
      "fresh_complement": [
        0,
        2,
        12,
        14
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25423,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        40,
        88,
        100,
        20,
        76,
        60,
        98,
        18,
        74,
        58,
        38,
        86,
        14,
        126,
        1,
        113,
        73,
        57,
        101,
        21,
        45,
        93,
        99,
        19,
        43,
        91,
        71,
        55,
        15,
        127
      ],
      "fresh_complement": [
        0,
        2,
        10,
        8
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25423,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        96,
        24,
        120,
        20,
        116,
        12,
        108,
        66,
        34,
        90,
        58,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        21,
        117,
        31,
        127,
        77,
        45,
        71,
        39,
        75,
        43,
        83,
        51
      ],
      "fresh_complement": [
        0,
        2,
        16,
        18
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25428,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        66,
        50,
        10,
        122,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "fresh_complement": [
        0,
        64,
        12,
        76
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25428,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        35,
        99,
        27,
        91,
        111,
        47,
        87,
        23,
        77,
        13,
        117,
        53
      ],
      "fresh_complement": [
        0,
        2,
        4,
        6
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25432,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        10,
        122,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "fresh_complement": [
        0,
        64,
        12,
        32
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25432,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        96,
        88,
        56,
        4,
        100,
        92,
        60,
        18,
        114,
        74,
        42,
        22,
        118,
        78,
        46,
        1,
        97,
        89,
        57,
        3,
        99,
        91,
        59,
        109,
        13,
        53,
        85,
        111,
        15,
        55,
        87
      ],
      "fresh_complement": [
        0,
        6,
        26,
        28
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25434,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        10,
        122,
        38,
        86,
        110,
        30,
        1,
        113,
        73,
        57,
        37,
        85,
        109,
        29,
        3,
        115,
        75,
        59,
        39,
        87,
        111,
        31
      ],
      "fresh_complement": [
        0,
        64,
        76,
        12
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25434,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        35,
        99,
        27,
        91,
        13,
        77,
        53,
        117,
        47,
        111,
        23,
        87
      ],
      "fresh_complement": [
        0,
        2,
        4,
        6
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25438,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        2,
        114,
        74,
        58,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "fresh_complement": [
        0,
        64,
        12,
        76
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25438,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        96,
        24,
        120,
        68,
        36,
        92,
        60,
        18,
        114,
        10,
        106,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        67,
        35,
        91,
        59,
        119,
        23,
        111,
        15,
        53,
        85,
        45,
        77
      ],
      "fresh_complement": [
        0,
        2,
        4,
        6
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25467,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        72,
        56,
        100,
        20,
        44,
        92,
        34,
        82,
        106,
        26,
        70,
        54,
        14,
        126,
        97,
        17,
        41,
        89,
        69,
        53,
        13,
        125,
        99,
        19,
        43,
        91,
        71,
        55,
        15,
        127
      ],
      "fresh_complement": [
        0,
        96,
        102,
        6
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25467,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        72,
        56,
        36,
        84,
        108,
        28,
        2,
        114,
        74,
        58,
        38,
        86,
        110,
        30,
        1,
        113,
        73,
        57,
        93,
        45,
        21,
        101,
        119,
        7,
        63,
        79,
        43,
        91,
        99,
        19
      ],
      "fresh_complement": [
        0,
        94,
        32,
        126
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25472,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        2,
        114,
        106,
        26,
        70,
        54,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "fresh_complement": [
        0,
        64,
        12,
        76
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25472,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        8,
        120,
        68,
        52,
        76,
        60,
        34,
        82,
        42,
        90,
        102,
        22,
        110,
        30,
        1,
        113,
        9,
        121,
        67,
        51,
        75,
        59,
        87,
        39,
        95,
        47,
        21,
        101,
        29,
        109
      ],
      "fresh_complement": [
        0,
        2,
        4,
        6
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25475,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        66,
        50,
        106,
        26,
        6,
        118,
        46,
        94,
        1,
        113,
        73,
        57,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "fresh_complement": [
        0,
        64,
        76,
        12
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25475,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        96,
        24,
        120,
        4,
        100,
        28,
        124,
        82,
        50,
        74,
        42,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        19,
        115,
        11,
        107,
        95,
        63,
        71,
        39,
        77,
        45,
        85,
        53
      ],
      "fresh_complement": [
        0,
        2,
        22,
        20
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25485,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        40,
        88,
        100,
        20,
        76,
        60,
        98,
        18,
        10,
        122,
        38,
        86,
        78,
        62,
        33,
        81,
        105,
        25,
        5,
        117,
        77,
        61,
        35,
        83,
        107,
        27,
        7,
        119,
        79,
        63
      ],
      "fresh_complement": [
        0,
        32,
        96,
        64
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25485,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        111,
        47,
        87,
        23,
        13,
        77,
        53,
        117,
        99,
        35,
        91,
        27
      ],
      "fresh_complement": [
        0,
        2,
        4,
        6
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25487,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        112,
        104,
        24,
        36,
        84,
        76,
        60,
        34,
        82,
        10,
        122,
        102,
        22,
        78,
        62,
        97,
        17,
        41,
        89,
        5,
        117,
        77,
        61,
        35,
        83,
        107,
        27,
        7,
        119,
        79,
        63
      ],
      "fresh_complement": [
        0,
        96,
        32,
        64
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 25487,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        111,
        47,
        87,
        23,
        99,
        35,
        91,
        27,
        13,
        77,
        53,
        117
      ],
      "fresh_complement": [
        0,
        2,
        4,
        6
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 44186,
      "transposed": false,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        16,
        104,
        120,
        100,
        116,
        12,
        28,
        50,
        82,
        42,
        74,
        38,
        70,
        62,
        94,
        113,
        17,
        105,
        9,
        101,
        5,
        61,
        93,
        115,
        19,
        43,
        75,
        39,
        71,
        63,
        95
      ],
      "fresh_complement": [
        0,
        112,
        14,
        126
      ],
      "exhaustive_normalizations": 1024
    },
    {
      "source_index": 44186,
      "transposed": true,
      "order": 32,
      "rank": 7,
      "fresh_points": [
        0,
        96,
        24,
        120,
        68,
        36,
        92,
        60,
        66,
        34,
        90,
        58,
        121,
        25,
        97,
        1,
        110,
        14,
        54,
        86,
        21,
        117,
        77,
        45,
        19,
        115,
        75,
        43,
        23,
        119,
        79,
        47
      ],
      "fresh_complement": [
        0,
        26,
        101,
        127
      ],
      "exhaustive_normalizations": 1024
    }
  ],
  "normalizations": 35328,
  "full_scan": {
    "records": 6857010,
    "retained": 16,
    "full_rank_histogram": {
      "0": 0,
      "1": 0,
      "2": 0,
      "3": 0,
      "4": 0,
      "5": 1,
      "6": 2,
      "7": 13,
      "8": 150,
      "9": 1874,
      "10": 20202,
      "11": 158127,
      "12": 786379,
      "13": 2250131,
      "14": 2753834,
      "15": 886297,
      "16": 0,
      "17": 0,
      "18": 0,
      "19": 0,
      "20": 0,
      "21": 0,
      "22": 0,
      "23": 0,
      "24": 0,
      "25": 0,
      "26": 0,
      "27": 0,
      "28": 0,
      "29": 0,
      "30": 0,
      "31": 0,
      "32": 0
    },
    "primary_sha256": "e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520"
  },
  "status": "passed",
  "supplied_verifier_imports": false
}

==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/double-check/exact_rank_le7.txt <==
25418 5 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999999 99996666 99669966 99666699 96969696 96966969 96699669 96696996
25419 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969699 96966966 96699666 96696999
25420 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969666 96966999 96699699 96696966
25421 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999966 99996699 99669999 99666666 96969669 96966996 96699696 96696969
25422 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9999 A55A6666 9996A55A 99965AA5 99699966 99696699 96999696 96996969 96669669 96666996
25423 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
25428 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
25432 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
25434 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
25438 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25467 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
25472 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
25475 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
25485 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
25487 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
44186 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969696 96966969 95A99669 95A96996


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/double-check/exact_scan_results.json <==
{
  "records": 6857010,
  "retained": 16,
  "full_rank_histogram": {
    "0": 0,
    "1": 0,
    "2": 0,
    "3": 0,
    "4": 0,
    "5": 1,
    "6": 2,
    "7": 13,
    "8": 150,
    "9": 1874,
    "10": 20202,
    "11": 158127,
    "12": 786379,
    "13": 2250131,
    "14": 2753834,
    "15": 886297,
    "16": 0,
    "17": 0,
    "18": 0,
    "19": 0,
    "20": 0,
    "21": 0,
    "22": 0,
    "23": 0,
    "24": 0,
    "25": 0,
    "26": 0,
    "27": 0,
    "28": 0,
    "29": 0,
    "30": 0,
    "31": 0,
    "32": 0
  },
  "primary_sha256": "e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520"
}


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/double-check/negative_controls.json <==
[
  {
    "control": "corrupted_matrix_bit",
    "rejected": true,
    "reason": "Hadamard identity fails"
  },
  {
    "control": "incorrect_rank",
    "rejected": true,
    "reason": "Certificate rank differs"
  },
  {
    "control": "duplicate_complement_point",
    "rejected": true,
    "reason": "Complement has duplicates"
  },
  {
    "control": "correct_point_set_with_detached_column_labels",
    "rejected": true,
    "reason": "Supplied points not attached to source row space"
  }
]

==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/double-check/primary_order16_comparison.json <==
[
  {
    "index": 0,
    "url": "https://neilsloane.com/hadamard/had.16.0.txt",
    "matrix_matches_packet": true,
    "primary_sha256": "4d25b2a79110844ee48120816d0f494d509c7b4651522cb41f9420ccb0abb7aa"
  },
  {
    "index": 1,
    "url": "https://neilsloane.com/hadamard/had.16.1.txt",
    "matrix_matches_packet": true,
    "primary_sha256": "55268639ee75a8bd34637951a5f69055d3ef97c0d5836a694cb6eb484ee43d74"
  },
  {
    "index": 2,
    "url": "https://neilsloane.com/hadamard/had.16.2.txt",
    "matrix_matches_packet": true,
    "primary_sha256": "7d81b63852119ef6c74e9ebb07bd073382e8734aae15df87a3474b2f7517116e"
  },
  {
    "index": 3,
    "url": "https://neilsloane.com/hadamard/had.16.3.txt",
    "matrix_matches_packet": true,
    "primary_sha256": "db1e5d18c6fe9703134330a06a50ff7ebd4f9565115205e35d30dd91fc73abe1"
  },
  {
    "index": 4,
    "url": "https://neilsloane.com/hadamard/had.16.4.txt",
    "matrix_matches_packet": true,
    "primary_sha256": "2bd5669ae5b33c12d10cf0073e08a9af839ad6ac4b2ea6fa1c9f2ca97e978424"
  }
]

==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/double_check_exact_scan.ps1 <==
param([Parameter(Mandatory=$true)][string]$DataPath,[Parameter(Mandatory=$true)][string]$OutputDirectory)
$ErrorActionPreference = 'Stop'
$taskSourceHash = (Get-FileHash -Algorithm SHA256 -LiteralPath $DataPath).Hash.ToLowerInvariant()
if ($taskSourceHash -ne 'e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520') { throw 'Primary data SHA-256 differs' }
New-Item -ItemType Directory -Path $OutputDirectory -Force | Out-Null
Add-Type -TypeDefinition @'
using System;
using System.IO;
using System.IO.Compression;
using System.Text;
using System.Globalization;
public static class FugledeExactRankAudit {
  static int HighestBit(uint x) {
    int p = 0;
    if (x >= 65536u) { x >>= 16; p += 16; }
    if (x >= 256u) { x >>= 8; p += 8; }
    if (x >= 16u) { x >>= 4; p += 4; }
    if (x >= 4u) { x >>= 2; p += 2; }
    if (x >= 2u) p++;
    return p;
  }
  public static string Run(string input, string output) {
    long records = 0, kept = 0;
    long[] counts = new long[33];
    uint[] rows = new uint[32], basis = new uint[32];
    using (FileStream file = File.OpenRead(input))
    using (GZipStream gzip = new GZipStream(file, CompressionMode.Decompress))
    using (StreamReader reader = new StreamReader(gzip, Encoding.ASCII, false, 1048576))
    using (StreamWriter writer = new StreamWriter(output, false, new UTF8Encoding(false))) {
      string line;
      while ((line = reader.ReadLine()) != null) {
        string[] tokens = line.Split((char[])null, StringSplitOptions.RemoveEmptyEntries);
        if (tokens.Length != 32) throw new Exception("Record must contain exactly 32 rows");
        for (int i = 0; i < 32; i++) rows[i] = UInt32.Parse(tokens[i], NumberStyles.AllowHexSpecifier, CultureInfo.InvariantCulture);
        Array.Clear(basis, 0, basis.Length);
        int dimension = 0;
        // Compute the FULL rank: no early rejection at rank eight.
        // Both the base row and base column are 31 (zero based).
        for (int i = 0; i < 32; i++) {
          uint vector = rows[i] ^ rows[31];
          if ((vector & 0x80000000u) != 0) vector ^= UInt32.MaxValue;
          while (vector != 0) {
            int pivot = HighestBit(vector);
            if (basis[pivot] == 0) { basis[pivot] = vector; dimension++; break; }
            vector ^= basis[pivot];
          }
        }
        records++; counts[dimension]++;
        if (dimension <= 7) {
          writer.WriteLine(records + " " + dimension + " " + String.Join(" ",tokens)); kept++;
        }
        if (records % 1000000 == 0) Console.WriteLine("Exact full ranks checked: " + records);
      }
    }
    string[] fields = new string[counts.Length];
    for (int i = 0; i < counts.Length; i++) fields[i] = "\"" + i + "\":" + counts[i];
    return "{\"records\":" + records + ",\"retained\":" + kept + ",\"full_rank_histogram\":{" + String.Join(",",fields) + "}}";
  }
}
'@ -Language CSharp
$taskScanJson = [FugledeExactRankAudit]::Run($DataPath,(Join-Path $OutputDirectory 'exact_rank_le7.txt'))
$taskScanResult = $taskScanJson | ConvertFrom-Json
$taskScanResult | Add-Member -NotePropertyName primary_sha256 -NotePropertyValue $taskSourceHash
$taskScanResult | ConvertTo-Json -Depth 5 | Set-Content -Encoding utf8 -LiteralPath (Join-Path $OutputDirectory 'exact_scan_results.json')
Write-Output ($taskScanResult | ConvertTo-Json -Depth 5)


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/double_check_from_definitions.py <==
"""Finite-set and Hadamard checks from mathematical definitions.

The checks are implemented directly from the mathematical definitions.
Eight-point input sets are generated here without reading their certificates.
Small Hadamard row spaces are verified by enumerating their entire linear spans.
The Walsh integer equivalence is verified by exact integer matrix multiplication.
"""
import argparse
from collections import Counter
from functools import lru_cache
from itertools import combinations
import hashlib
import json
from math import comb
from pathlib import Path


def require(value, explanation):
    if not value:
        raise ArithmeticError(explanation)


def fourier(points, frequency):
    return sum((-1) ** ((point & frequency).bit_count() % 2) for point in points)


def cover_search(points, dimension):
    """Enumerate disjoint translates covering the first uncovered point.

    Translation of a complement lets us require shift 0 to be present.
    No search programs or supplied witnesses are used.
    """
    size = 1 << dimension
    complete = (1 << size) - 1
    covers = [sum(1 << (point ^ shift) for point in points) for shift in range(size)]

    @lru_cache(None)
    def finish(used):
        if used == complete:
            return ()
        uncovered = complete ^ used
        point = (uncovered & -uncovered).bit_length() - 1
        for tile_point in points:
            shift = point ^ tile_point
            mask = covers[shift]
            if mask & used:
                continue
            remaining = finish(used | mask)
            if remaining is not None:
                return (shift,) + remaining
        return None

    tail = finish(covers[0])
    return None if tail is None else (0,) + tail


def spectrum_search(points, dimension):
    """Exhaustive subset search with character 0 fixed by translation."""
    n = 1 << dimension
    values = [fourier(points, x) for x in range(n)]
    zeros = [x for x in range(1, n) if values[x] == 0]
    adjacency = [0] * n
    available = sum(1 << x for x in zeros)
    for a in zeros:
        adjacency[a] = sum(1 << b for b in zeros if a != b and values[a ^ b] == 0)

    @lru_cache(None)
    def choose(candidates, missing):
        if missing == 0:
            return ()
        while candidates.bit_count() >= missing:
            bit = candidates & -candidates
            vertex = bit.bit_length() - 1
            candidates ^= bit
            tail = choose(candidates & adjacency[vertex], missing - 1)
            if tail is not None:
                return (vertex,) + tail
        return None

    selected = choose(available, len(points) - 1)
    return None if selected is None else (0,) + selected


def check_cover(points, shifts, dimension):
    n = 1 << dimension
    require(len(points) == len(set(points)), "Point set has duplicates")
    require(len(shifts) == len(set(shifts)), "Complement has duplicates")
    require(all(type(x) is int and 0 <= x < n for x in points + list(shifts)), "Coordinates outside ambient group")
    counts = Counter(point ^ shift for point in points for shift in shifts)
    require(counts == Counter({x: 1 for x in range(n)}), "Tiling does not cover each point once")


def universal_slice(points, dimension):
    # Character evaluation embeds the dual of span(points) into F2^7.
    inverse = {sum((((a & t).bit_count() % 2) << i) for i, t in enumerate(points[1:])): a
               for a in range(1 << dimension)}
    require(len(inverse) == 1 << dimension, "Dual embedding is not injective")
    simplex = [0] + [1 << i for i in range(7)]
    antipodal = sorted(set(simplex + [127 ^ x for x in simplex]))
    require(len(antipodal) == 16, "Antipodal construction size")
    slices = [[inverse[x ^ anchor] for x in antipodal if (x ^ anchor) in inverse]
              for anchor in antipodal]
    selected = max(slices, key=len)[:1 << (dimension - 3)]
    require(len(selected) == 1 << (dimension - 3), "Coset slicing cardinality")
    require(all(fourier(points, a ^ b) != 0 for a, b in combinations(selected, 2)), "Nonvanishing construction failed")
    return selected


def all_eight_cases(output):
    counts = {}
    witnesses = []
    for dimension in range(3, 8):
        fixed = [0] + [1 << i for i in range(dimension)]
        extra_pool = [x for x in range(1 << dimension) if x not in fixed]
        tally = Counter()
        for extra in combinations(extra_pool, 7 - dimension):
            points = fixed + list(extra)
            complement = cover_search(points, dimension)
            spectrum = spectrum_search(points, dimension)
            require((complement is None) == (spectrum is None), "Eight-point Fuglede disagreement")
            if complement is not None:
                check_cover(points, complement, dimension)
                require(len(spectrum) == len(set(spectrum)) == 8, "Spectrum size")
                require(all(fourier(points, a ^ b) == 0 for a, b in combinations(spectrum, 2)), "Spectrum orthogonality")
                tally['tile_and_spectral'] += 1
            else:
                tally['neither_property'] += 1
            universal = universal_slice(points, dimension)
            tally['all_sets'] += 1
            witnesses.append(dict(dimension=dimension, points=points, complement=complement,
                                  spectrum=spectrum, nonvanishing=universal))
        counts[str(dimension)] = dict(tally)
    (output / 'fresh_eight_cases.json').write_text(json.dumps(witnesses, indent=2), encoding='utf-8')
    return counts


def kron(a, b):
    return [[a[i][j] * b[k][l] for j in range(len(a[0])) for l in range(len(b[0]))]
            for i in range(len(a)) for k in range(len(b))]


def multiply(a, b):
    # Python integers; no floating point or fixed-width arithmetic.
    result = []
    for row in a:
        total = [0] * len(b[0])
        for k, value in enumerate(row):
            if value:
                total = [x + value * y for x, y in zip(total, b[k])]
        result.append(total)
    return result


def walsh_smith_check():
    left = right = [[1]]
    for _ in range(7):
        left = kron(left, [[1, 0], [1, -1]])
        right = kron(right, [[1, -1], [0, 1]])
    # Both are triangular integer matrices with diagonal entries +/-1.
    require(all(left[i][j] == 0 for i in range(128) for j in range(i + 1, 128)), "Left integer transformation not triangular")
    require(all(right[i][j] == 0 for i in range(128) for j in range(i)), "Right integer transformation not triangular")
    require(all(abs(left[i][i]) == abs(right[i][i]) == 1 for i in range(128)), "Integer transformations not unimodular")
    walsh = [[(-1) ** ((i & j).bit_count() % 2) for j in range(128)] for i in range(128)]
    actual = multiply(multiply(left, walsh), right)
    require(all(actual[i][j] == ((1 << i.bit_count()) if i == j else 0)
                for i in range(128) for j in range(128)), "Exact Walsh diagonalization failed")
    exponents = sorted(i.bit_count() for i in range(128))
    require(Counter(exponents) == Counter({k: comb(7, k) for k in range(8)}), "Smith multiplicities")
    exclusions = []
    for m in range(4, 64, 4):
        if m.bit_count() == 1:
            continue
        odd, valuation = m, 0
        while odd % 2 == 0:
            valuation += 1
            odd //= 2
        determinant_valuation = (m // 2) * valuation
        minor_valuation = sum(exponents[:m])
        require(determinant_valuation < minor_valuation, "Non-power cardinality survives Smith bound")
        exclusions.append(dict(m=m, determinant_valuation=determinant_valuation, minor_valuation=minor_valuation))
    return dict(exact_integer_diagonalization=True, exclusions=exclusions)


def binary_span(rows):
    space = {0}
    basis = []
    for row in rows:
        if row not in space:
            space |= {x ^ row for x in space}
            basis.append(row)
    return space, basis


def normalized_rows(words, base_row=0, base_column=0):
    mask = (1 << len(words)) - 1
    differences = [word ^ words[base_row] for word in words]
    return [word ^ (mask if (word >> base_column) & 1 else 0) for word in differences]


def orientation(words, transposed):
    if not transposed:
        return words
    return [sum(((row >> column) & 1) << i for i, row in enumerate(words))
            for column in range(len(words))]


def check_matrix(words, certificate=None):
    order = len(words)
    require(all(0 <= x < 1 << order for x in words), "Invalid Hadamard row word")
    require(all((a ^ b).bit_count() == order // 2 for a, b in combinations(words, 2)), "Hadamard identity fails")
    logs = normalized_rows(words)
    span, basis = binary_span(logs)
    rank = len(basis)
    require(rank <= 7, "Unexpected high rank in small checks")
    if certificate is not None:
        require(certificate['r'] == rank, "Certificate rank differs")
        points = certificate['E']
        require(len(points) == len(set(points)) == order, "Certificate column count differs")
        require(all(type(x) is int and 0 <= x < 1 << rank for x in points), "Certificate column coordinates")
        coordinate_rows = [sum(((point >> i) & 1) << j for j, point in enumerate(points))
                           for i in range(rank)]
        other_span, _ = binary_span(coordinate_rows)
        require(span == other_span, "Supplied points not attached to source row space")
        check_cover(points, certificate['T'], rank)
    # Generate a new canonical point set and search a complement from scratch.
    fresh_points = [sum(((row >> j) & 1) << i for i, row in enumerate(basis)) for j in range(order)]
    fresh_complement = cover_search(fresh_points, rank)
    require(fresh_complement is not None, "Canonical set has no tiling complement")
    check_cover(fresh_points, fresh_complement, rank)
    # Every possible base row and column; not randomized trials.
    normalizations = 0
    for i in range(order):
        for j in range(order):
            other_logs = normalized_rows(words, i, j)
            other_span, _ = binary_span(other_logs)
            require(len(other_span) == 1 << rank, "Rank changed under normalization")
            normalizations += 1
    return dict(order=order, rank=rank, fresh_points=fresh_points,
                fresh_complement=fresh_complement, exhaustive_normalizations=normalizations)


def hadamard_checks(packet, scan_output):
    cert16 = json.loads((packet / 'spectral16_certificates.json').read_text())
    indexed16 = {d['index']: d for d in cert16}
    require(len(cert16) == 5 and set(indexed16) == set(range(5)), "Order-16 certificates not complete")
    results = []
    for index in range(5):
        text = (packet / f'had.16.{index}.txt').read_text()
        signs = [line.strip() for line in text.splitlines()
                 if len(line.strip()) == 16 and set(line.strip()) <= {'+', '-'}]
        require(len(signs) == 16, "Order-16 source matrix shape")
        words = [sum((character == '+') << j for j, character in enumerate(line)) for line in signs]
        for transposed in (False, True):
            results.append(dict(source_index=index, transposed=transposed,
                                **check_matrix(orientation(words, transposed), None if transposed else indexed16[index])))
    selected = {}
    for line in (scan_output / 'exact_rank_le7.txt').read_text().splitlines():
        items = line.split()
        index, declared_rank = map(int, items[:2])
        require(index not in selected and len(items) == 34, "Duplicate or malformed retained record")
        selected[index] = (declared_rank, [int(x, 16) for x in items[2:]])
    old_selected = {}
    for line in (packet / 'had32_rank_le7.txt').read_text().splitlines():
        items = line.split()
        old_selected[int(items[0])] = (int(items[1]), [int(x, 16) for x in items[2:]])
    require(selected == old_selected, "Fresh full-rank extraction differs from original")
    cert32 = json.loads((packet / 'spectral32_certificates.json').read_text())
    indexed32 = {(d['class_index'], d['transpose']): d for d in cert32}
    require(len(cert32) == len(indexed32) and set(indexed32) == {(i, tr) for i in selected for tr in (False, True)}, "Oriented certificates do not cover retained classes")
    for index, (declared_rank, words) in selected.items():
        for transposed in (False, True):
            outcome = check_matrix(orientation(words, transposed), indexed32[index, transposed])
            require(outcome['rank'] == declared_rank, "Full scanner rank and span enumeration disagree")
            results.append(dict(source_index=index, transposed=transposed, **outcome))
    return results


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--packet', type=Path, required=True)
    parser.add_argument('--output', type=Path, required=True)
    args = parser.parse_args()
    args.output.mkdir(parents=True, exist_ok=True)
    report = {}
    report['walsh_smith'] = walsh_smith_check()
    print('PASS: exact 128x128 integer Walsh diagonalization and non-power exclusions', flush=True)
    report['eight'] = all_eight_cases(args.output)
    print('PASS: fresh exhaustive eight-point tiling, spectral, and universal-slice decisions', report['eight'], flush=True)
    report['hadamard'] = hadamard_checks(args.packet, args.output)
    report['normalizations'] = sum(x['exhaustive_normalizations'] for x in report['hadamard'])
    report['full_scan'] = json.loads((args.output / 'exact_scan_results.json').read_text(encoding='utf-8-sig'))
    require(report['full_scan']['records'] == 6857010 and report['full_scan']['retained'] == 16, 'Unexpected complete source coverage')
    report['status'] = 'passed'
    report['supplied_verifier_imports'] = False
    (args.output / 'double_check_results.json').write_text(json.dumps(report, indent=2), encoding='utf-8')
    print('PASS: small matrices and all supplied positive certificates; newly generated tilings;'
          f' {report["normalizations"]} exhaustive normalization choices', flush=True)
    print('PASS: full source scan retained records and exact ranks agree; double check complete', flush=True)


if __name__ == '__main__':
    main()


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/eight_certificates.json <==
[{"r": 3, "T": [0, 1, 2, 4, 3, 5, 6, 7], "tile": [0], "spectrum": [0, 7, 6, 5, 4, 3, 2, 1], "universal": [0]}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 5, 6], "tile": [0, 15], "spectrum": [0, 15, 12, 10, 9, 6, 5, 3], "universal": [0, 14]}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 5, 7], "tile": [0, 14], "spectrum": [0, 13, 12, 11, 10, 7, 6, 1], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 5, 9], "tile": [0, 15], "spectrum": [0, 15, 12, 10, 9, 6, 5, 3], "universal": [0, 14]}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 5, 10], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 5, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 5, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 5, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 5, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 5, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 6, 7], "tile": [0, 13], "spectrum": [0, 14, 12, 11, 9, 7, 5, 2], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 6, 9], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 6, 10], "tile": [0, 15], "spectrum": [0, 15, 12, 10, 9, 6, 5, 3], "universal": [0, 13]}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 6, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 6, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 6, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 6, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 6, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 7, 9], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 7, 10], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 7, 11], "tile": [0, 14], "spectrum": [0, 14, 12, 11, 9, 7, 5, 2], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 7, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 7, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 7, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 7, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 9, 10], "tile": [0, 15], "spectrum": [0, 15, 12, 10, 9, 6, 5, 3], "universal": [0, 14]}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 9, 11], "tile": [0, 14], "spectrum": [0, 13, 12, 11, 10, 7, 6, 1], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 9, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 9, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 9, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 9, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 10, 11], "tile": [0, 13], "spectrum": [0, 14, 12, 11, 9, 7, 5, 2], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 10, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 10, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 10, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 10, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 11, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 11, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 11, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 11, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 12, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 12, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 12, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 13, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 13, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 3, 14, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 6, 7], "tile": [0, 11], "spectrum": [0, 14, 13, 10, 9, 7, 4, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 6, 9], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 6, 10], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 6, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 6, 12], "tile": [0, 15], "spectrum": [0, 15, 12, 10, 9, 6, 5, 3], "universal": [0, 11]}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 6, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 6, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 6, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 7, 9], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 7, 10], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 7, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 7, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 7, 13], "tile": [0, 14], "spectrum": [0, 13, 14, 10, 9, 7, 4, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 7, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 7, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 9, 10], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 9, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 9, 12], "tile": [0, 15], "spectrum": [0, 15, 12, 10, 9, 6, 5, 3], "universal": [0, 14]}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 9, 13], "tile": [0, 14], "spectrum": [0, 13, 12, 11, 10, 7, 6, 1], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 9, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 9, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 10, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 10, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 10, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 10, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 10, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 11, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 11, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 11, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 11, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 12, 13], "tile": [0, 11], "spectrum": [0, 14, 13, 10, 9, 7, 4, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 12, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 12, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 13, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 13, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 5, 14, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 7, 9], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 7, 10], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 7, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 7, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 7, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 7, 14], "tile": [0, 13], "spectrum": [0, 14, 13, 10, 9, 7, 4, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 7, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 9, 10], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 9, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 9, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 9, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 9, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 9, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 10, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 10, 12], "tile": [0, 15], "spectrum": [0, 15, 12, 10, 9, 6, 5, 3], "universal": [0, 14]}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 10, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 10, 14], "tile": [0, 13], "spectrum": [0, 14, 12, 11, 9, 7, 5, 2], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 10, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 11, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 11, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 11, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 11, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 12, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 12, 14], "tile": [0, 11], "spectrum": [0, 14, 13, 10, 9, 7, 4, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 12, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 13, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 13, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 6, 14, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 9, 10], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 9, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 9, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 9, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 9, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 9, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 10, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 10, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 10, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 10, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 10, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 11, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 11, 13], "tile": [0, 14], "spectrum": [0, 13, 12, 11, 10, 7, 6, 1], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 11, 14], "tile": [0, 13], "spectrum": [0, 14, 12, 11, 9, 7, 5, 2], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 11, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 12, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 12, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 12, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 13, 14], "tile": [0, 11], "spectrum": [0, 14, 13, 10, 9, 7, 4, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 13, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 7, 14, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 10, 11], "tile": [0, 7], "spectrum": [0, 14, 13, 11, 8, 6, 5, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 10, 12], "tile": [0, 15], "spectrum": [0, 15, 12, 10, 9, 6, 5, 3], "universal": [0, 7]}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 10, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 10, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 10, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 11, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 11, 13], "tile": [0, 14], "spectrum": [0, 13, 14, 11, 8, 6, 5, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 11, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 11, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 12, 13], "tile": [0, 7], "spectrum": [0, 14, 13, 11, 8, 6, 5, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 12, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 12, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 13, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 13, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 9, 14, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 10, 11, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 10, 11, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 10, 11, 14], "tile": [0, 13], "spectrum": [0, 14, 13, 11, 8, 6, 5, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 10, 11, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 10, 12, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 10, 12, 14], "tile": [0, 7], "spectrum": [0, 14, 13, 11, 8, 6, 5, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 10, 12, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 10, 13, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 10, 13, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 10, 14, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 11, 12, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 11, 12, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 11, 12, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 11, 13, 14], "tile": [0, 7], "spectrum": [0, 14, 13, 11, 8, 6, 5, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 11, 13, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 11, 14, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 12, 13, 14], "tile": [0, 11], "spectrum": [0, 14, 13, 11, 8, 6, 5, 3], "universal": [0, 15]}, {"r": 4, "T": [0, 1, 2, 4, 8, 12, 13, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 12, 14, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 4, "T": [0, 1, 2, 4, 8, 13, 14, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 5], "tile": [0, 25, 23, 14], "spectrum": [0, 28, 26, 23, 17, 13, 11, 6], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 6], "tile": [0, 26, 23, 13], "spectrum": [0, 28, 25, 23, 18, 14, 11, 5], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 7], "tile": [0, 27, 22, 13], "spectrum": [0, 28, 27, 22, 17, 13, 10, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 9], "tile": [0, 27, 21, 14], "spectrum": [0, 28, 27, 22, 17, 13, 10, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 10], "tile": [0, 27, 22, 13], "spectrum": [0, 28, 27, 21, 18, 14, 9, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 11], "tile": [0, 26, 23, 13], "spectrum": [0, 28, 26, 23, 17, 13, 11, 6], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 17], "tile": [0, 27, 22, 13], "spectrum": [0, 28, 27, 21, 18, 14, 9, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 18], "tile": [0, 27, 21, 14], "spectrum": [0, 28, 27, 22, 17, 13, 10, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 19], "tile": [0, 26, 21, 15], "spectrum": [0, 28, 26, 21, 19, 15, 9, 6], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 20], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 21], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 22], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 28], "tile": [0, 27, 22, 13], "spectrum": [0, 28, 27, 22, 17, 13, 10, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 3, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 6], "tile": [0, 28, 23, 11], "spectrum": [0, 26, 25, 23, 20, 14, 13, 3], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 7], "tile": [0, 29, 22, 11], "spectrum": [0, 29, 26, 22, 17, 12, 11, 7], "universal": [0, 30, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 9], "tile": [0, 29, 19, 14], "spectrum": [0, 26, 29, 22, 17, 12, 11, 7], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 10], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 12], "tile": [0, 29, 22, 11], "spectrum": [0, 29, 26, 20, 19, 14, 9, 7], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 13], "tile": [0, 28, 23, 11], "spectrum": [0, 26, 28, 23, 17, 13, 11, 6], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 17], "tile": [0, 29, 22, 11], "spectrum": [0, 26, 29, 20, 19, 14, 9, 7], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 18], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 19], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 20], "tile": [0, 29, 19, 14], "spectrum": [0, 29, 26, 22, 17, 12, 11, 7], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 21], "tile": [0, 28, 19, 15], "spectrum": [0, 26, 28, 21, 19, 15, 9, 6], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 22], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 26], "tile": [0, 29, 22, 11], "spectrum": [0, 29, 26, 22, 17, 12, 11, 7], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 5, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 7], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 29, 28, 31]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 9], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 10], "tile": [0, 30, 19, 13], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 31, 29, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 11], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 12], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 31, 29, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 14], "tile": [0, 28, 23, 11], "spectrum": [0, 28, 25, 23, 18, 14, 11, 5], "universal": [0, 31, 30, 24]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 17], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 18], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 31, 29, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 19], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 20], "tile": [0, 30, 19, 13], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 31, 29, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 21], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 22], "tile": [0, 28, 19, 15], "spectrum": [0, 28, 25, 22, 19, 15, 10, 5], "universal": [0, 31, 30, 24]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 25], "tile": [0, 30, 21, 11], "spectrum": [0, 25, 23, 28, 18, 14, 11, 5], "universal": [0, 31, 29, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 6, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 9], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 10], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 11], "tile": [0, 30, 19, 13], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 15, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 13], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 31, 29, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 14], "tile": [0, 29, 22, 11], "spectrum": [0, 29, 26, 20, 19, 14, 9, 7], "universal": [0, 31, 30, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 17], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 18], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 19], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 23, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 20], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 21], "tile": [0, 30, 19, 13], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 31, 29, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 22], "tile": [0, 29, 19, 14], "spectrum": [0, 29, 26, 22, 17, 12, 11, 7], "universal": [0, 31, 30, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 24], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 31, 23, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 7, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 10], "tile": [0, 28, 27, 7], "spectrum": [0, 27, 24, 22, 21, 14, 13, 3], "universal": [0, 31, 30, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 11], "tile": [0, 29, 26, 7], "spectrum": [0, 29, 26, 22, 17, 12, 11, 7], "universal": [0, 30, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 12], "tile": [0, 26, 29, 7], "spectrum": [0, 29, 24, 22, 19, 14, 11, 5], "universal": [0, 31, 30, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 13], "tile": [0, 27, 28, 7], "spectrum": [0, 27, 28, 22, 17, 13, 10, 7], "universal": [0, 30, 31, 26]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 14], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 17], "tile": [0, 29, 26, 7], "spectrum": [0, 29, 24, 22, 19, 14, 11, 5], "universal": [0, 30, 31, 25]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 18], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 19], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 20], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 21], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 22], "tile": [0, 29, 26, 7], "spectrum": [0, 29, 26, 22, 17, 12, 11, 7], "universal": [0, 31, 30, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 24], "tile": [0, 29, 19, 14], "spectrum": [0, 29, 26, 22, 17, 12, 11, 7], "universal": [0, 31, 30, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 25], "tile": [0, 28, 19, 15], "spectrum": [0, 28, 25, 22, 19, 15, 10, 5], "universal": [0, 31, 30, 24]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 9, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 11], "tile": [0, 30, 25, 7], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 29, 28, 31]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 12], "tile": [0, 25, 30, 7], "spectrum": [0, 30, 24, 21, 19, 13, 11, 6], "universal": [0, 31, 29, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 13], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 14], "tile": [0, 27, 28, 7], "spectrum": [0, 27, 28, 21, 18, 14, 9, 7], "universal": [0, 30, 31, 26]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 17], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 18], "tile": [0, 30, 25, 7], "spectrum": [0, 30, 24, 21, 19, 13, 11, 6], "universal": [0, 29, 31, 26]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 19], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 20], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 21], "tile": [0, 30, 25, 7], "spectrum": [0, 27, 28, 21, 18, 14, 9, 7], "universal": [0, 31, 29, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 22], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 24], "tile": [0, 30, 19, 13], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 31, 29, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 26], "tile": [0, 28, 19, 15], "spectrum": [0, 26, 28, 21, 19, 15, 9, 6], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 10, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 12], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 13], "tile": [0, 25, 30, 7], "spectrum": [0, 30, 24, 21, 19, 13, 11, 6], "universal": [0, 31, 29, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 14], "tile": [0, 26, 29, 7], "spectrum": [0, 29, 24, 22, 19, 14, 11, 5], "universal": [0, 31, 30, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 17], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 18], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 19], "tile": [0, 30, 25, 7], "spectrum": [0, 30, 24, 21, 19, 13, 11, 6], "universal": [0, 27, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 20], "tile": [0, 30, 25, 7], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 31, 27, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 21], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 22], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 25], "tile": [0, 30, 19, 13], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 31, 29, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 26], "tile": [0, 29, 19, 14], "spectrum": [0, 29, 26, 22, 17, 12, 11, 7], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 11, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 13], "tile": [0, 30, 25, 7], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 29, 28, 31]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 14], "tile": [0, 29, 26, 7], "spectrum": [0, 29, 26, 20, 19, 14, 9, 7], "universal": [0, 30, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 17], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 18], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 19], "tile": [0, 30, 25, 7], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 31, 27, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 20], "tile": [0, 30, 25, 7], "spectrum": [0, 30, 24, 21, 19, 13, 11, 6], "universal": [0, 27, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 21], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 22], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 24], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 23, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 28], "tile": [0, 26, 21, 15], "spectrum": [0, 28, 26, 21, 19, 15, 9, 6], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 12, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 14], "tile": [0, 28, 27, 7], "spectrum": [0, 27, 24, 22, 21, 14, 13, 3], "universal": [0, 31, 30, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 17], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 18], "tile": [0, 30, 25, 7], "spectrum": [0, 27, 28, 22, 17, 13, 10, 7], "universal": [0, 31, 29, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 19], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 20], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 21], "tile": [0, 30, 25, 7], "spectrum": [0, 30, 24, 21, 19, 13, 11, 6], "universal": [0, 29, 31, 26]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 22], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 25], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 31, 29, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 28], "tile": [0, 27, 21, 14], "spectrum": [0, 28, 27, 22, 17, 13, 10, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 13, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 17], "tile": [0, 29, 26, 7], "spectrum": [0, 29, 26, 20, 19, 14, 9, 7], "universal": [0, 31, 30, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 18], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 19], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 20], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 21], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 22], "tile": [0, 29, 26, 7], "spectrum": [0, 29, 24, 22, 19, 14, 11, 5], "universal": [0, 30, 31, 25]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 26], "tile": [0, 29, 22, 11], "spectrum": [0, 26, 29, 20, 19, 14, 9, 7], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 28], "tile": [0, 27, 22, 13], "spectrum": [0, 28, 27, 21, 18, 14, 9, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 14, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 17], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 18], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 19], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 20], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 21], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 22], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 15, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 18], "tile": [0, 28, 27, 7], "spectrum": [0, 27, 24, 22, 21, 14, 13, 3], "universal": [0, 31, 30, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 19], "tile": [0, 29, 26, 7], "spectrum": [0, 29, 26, 20, 19, 14, 9, 7], "universal": [0, 30, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 20], "tile": [0, 26, 29, 7], "spectrum": [0, 29, 24, 22, 19, 14, 11, 5], "universal": [0, 31, 30, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 21], "tile": [0, 27, 28, 7], "spectrum": [0, 27, 28, 21, 18, 14, 9, 7], "universal": [0, 30, 31, 26]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 22], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 24], "tile": [0, 29, 22, 11], "spectrum": [0, 29, 26, 20, 19, 14, 9, 7], "universal": [0, 31, 30, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 25], "tile": [0, 28, 23, 11], "spectrum": [0, 28, 25, 23, 18, 14, 11, 5], "universal": [0, 31, 30, 24]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 17, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 19], "tile": [0, 30, 25, 7], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 29, 28, 31]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 20], "tile": [0, 25, 30, 7], "spectrum": [0, 30, 24, 21, 19, 13, 11, 6], "universal": [0, 31, 29, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 21], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 22], "tile": [0, 27, 28, 7], "spectrum": [0, 27, 28, 22, 17, 13, 10, 7], "universal": [0, 30, 31, 26]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 24], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 31, 29, 15]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 26], "tile": [0, 28, 23, 11], "spectrum": [0, 26, 28, 23, 17, 13, 11, 6], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 18, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 20], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 21], "tile": [0, 25, 30, 7], "spectrum": [0, 30, 24, 21, 19, 13, 11, 6], "universal": [0, 31, 29, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 22], "tile": [0, 26, 29, 7], "spectrum": [0, 29, 24, 22, 19, 14, 11, 5], "universal": [0, 31, 30, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 25], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 20, 19, 13, 10, 7], "universal": [0, 31, 29, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 26], "tile": [0, 29, 22, 11], "spectrum": [0, 29, 26, 20, 19, 14, 9, 7], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 19, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 21], "tile": [0, 30, 25, 7], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 29, 28, 31]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 22], "tile": [0, 29, 26, 7], "spectrum": [0, 29, 26, 22, 17, 12, 11, 7], "universal": [0, 30, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 24], "tile": [0, 30, 19, 13], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 15, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 28], "tile": [0, 26, 23, 13], "spectrum": [0, 28, 26, 23, 17, 13, 11, 6], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 20, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 21, 22], "tile": [0, 28, 27, 7], "spectrum": [0, 27, 24, 22, 21, 14, 13, 3], "universal": [0, 31, 30, 23]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 21, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 21, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 21, 25], "tile": [0, 30, 19, 13], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 31, 29, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 21, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 21, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 21, 28], "tile": [0, 27, 22, 13], "spectrum": [0, 28, 27, 21, 18, 14, 9, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 21, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 21, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 21, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 22, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 22, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 22, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 22, 26], "tile": [0, 29, 19, 14], "spectrum": [0, 26, 29, 22, 17, 12, 11, 7], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 22, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 22, 28], "tile": [0, 27, 21, 14], "spectrum": [0, 28, 27, 22, 17, 13, 10, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 22, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 22, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 22, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 23, 24], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 23, 25], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 23, 26], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 23, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 23, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 23, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 23, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 23, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 24, 25], "tile": [0, 30, 21, 11], "spectrum": [0, 30, 25, 21, 18, 12, 11, 7], "universal": [0, 29, 28, 31]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 24, 26], "tile": [0, 29, 22, 11], "spectrum": [0, 29, 26, 22, 17, 12, 11, 7], "universal": [0, 30, 31, 28]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 24, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 24, 28], "tile": [0, 27, 22, 13], "spectrum": [0, 28, 27, 22, 17, 13, 10, 7], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 24, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 24, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 24, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 25, 26], "tile": [0, 28, 23, 11], "spectrum": [0, 26, 25, 23, 20, 14, 13, 3], "universal": [0, 31, 30, 27]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 25, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 25, 28], "tile": [0, 26, 23, 13], "spectrum": [0, 28, 25, 23, 18, 14, 11, 5], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 25, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 25, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 25, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 26, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 26, 28], "tile": [0, 25, 23, 14], "spectrum": [0, 28, 26, 23, 17, 13, 11, 6], "universal": [0, 31, 30, 29]}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 26, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 26, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 26, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 27, 28], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 27, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 27, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 27, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 28, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 28, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 28, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 29, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 29, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 5, "T": [0, 1, 2, 4, 8, 16, 30, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 3], "tile": [0, 60, 51, 42, 37, 25, 22, 15], "spectrum": [0, 60, 51, 42, 37, 25, 22, 15], "universal": [0, 59, 58, 57, 56, 63, 62, 61]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 5], "tile": [0, 58, 53, 44, 35, 25, 22, 15], "spectrum": [0, 58, 53, 44, 35, 25, 22, 15], "universal": [0, 61, 60, 63, 62, 57, 56, 59]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 6], "tile": [0, 57, 54, 44, 35, 26, 21, 15], "spectrum": [0, 57, 54, 44, 35, 26, 21, 15], "universal": [0, 62, 63, 60, 61, 58, 59, 56]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 7], "tile": [0, 56, 54, 45, 35, 27, 21, 14], "spectrum": [0, 54, 49, 45, 42, 28, 27, 7], "universal": [0, 63, 60, 61, 62, 55, 47, 31]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 9], "tile": [0, 57, 54, 44, 35, 26, 21, 15], "spectrum": [0, 57, 54, 44, 35, 26, 21, 15], "universal": [0, 61, 60, 63, 62, 53, 52, 55]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 10], "tile": [0, 58, 53, 44, 35, 25, 22, 15], "spectrum": [0, 58, 53, 44, 35, 25, 22, 15], "universal": [0, 62, 63, 60, 61, 54, 55, 52]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 11], "tile": [0, 58, 52, 45, 35, 25, 23, 14], "spectrum": [0, 58, 49, 45, 38, 28, 23, 11], "universal": [0, 63, 60, 61, 62, 59, 47, 31]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 12], "tile": [0, 51, 46, 41, 52, 29, 26, 7], "spectrum": [0, 51, 46, 56, 37, 29, 22, 11], "universal": [0, 63, 62, 58, 59, 54, 55, 50]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 13], "tile": [0, 50, 46, 41, 53, 28, 27, 7], "spectrum": [0, 60, 49, 43, 38, 26, 23, 13], "universal": [0, 63, 58, 59, 62, 61, 47, 31]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 14], "tile": [0, 49, 45, 42, 54, 28, 27, 7], "spectrum": [0, 60, 50, 43, 37, 25, 23, 14], "universal": [0, 63, 57, 59, 61, 62, 47, 31]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 15], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 17], "tile": [0, 57, 52, 46, 35, 26, 23, 13], "spectrum": [0, 57, 52, 46, 35, 26, 23, 13], "universal": [0, 63, 62, 61, 60, 45, 44, 47]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 18], "tile": [0, 58, 52, 45, 35, 25, 23, 14], "spectrum": [0, 58, 52, 45, 35, 25, 23, 14], "universal": [0, 63, 61, 62, 60, 46, 47, 44]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 19], "tile": [0, 58, 53, 44, 35, 25, 22, 15], "spectrum": [0, 58, 53, 41, 38, 28, 19, 15], "universal": [0, 63, 60, 61, 62, 59, 55, 31]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 20], "tile": [0, 54, 56, 43, 37, 29, 19, 14], "spectrum": [0, 54, 56, 43, 37, 29, 19, 14], "universal": [0, 62, 58, 63, 59, 46, 47, 42]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 21], "tile": [0, 54, 57, 42, 37, 28, 19, 15], "spectrum": [0, 60, 51, 41, 38, 26, 21, 15], "universal": [0, 63, 58, 59, 62, 61, 55, 31]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 22], "tile": [0, 53, 58, 41, 38, 28, 19, 15], "spectrum": [0, 60, 51, 42, 37, 25, 22, 15], "universal": [0, 63, 57, 59, 61, 62, 55, 31]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 23], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 24], "tile": [0, 58, 52, 41, 39, 29, 19, 14], "spectrum": [0, 60, 50, 41, 39, 27, 21, 14], "universal": [0, 62, 56, 59, 61, 63, 55, 47]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 25], "tile": [0, 58, 53, 41, 38, 28, 19, 15], "spectrum": [0, 53, 58, 44, 35, 25, 22, 15], "universal": [0, 63, 57, 61, 59, 31, 29, 27]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 26], "tile": [0, 57, 54, 42, 37, 28, 19, 15], "spectrum": [0, 54, 57, 44, 35, 26, 21, 15], "universal": [0, 63, 58, 62, 59, 31, 30, 27]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 27], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 28], "tile": [0, 58, 53, 44, 35, 25, 22, 15], "spectrum": [0, 58, 53, 41, 38, 28, 19, 15], "universal": [0, 62, 61, 63, 60, 31, 30, 29]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 29], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 30], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 31], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 33], "tile": [0, 53, 56, 43, 38, 30, 19, 13], "spectrum": [0, 57, 52, 42, 39, 30, 19, 13], "universal": [0, 63, 62, 61, 60, 29, 28, 31]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 34], "tile": [0, 54, 56, 43, 37, 29, 19, 14], "spectrum": [0, 58, 52, 41, 39, 29, 19, 14], "universal": [0, 63, 61, 62, 60, 30, 31, 28]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 35], "tile": [0, 54, 57, 42, 37, 28, 19, 15], "spectrum": [0, 58, 53, 44, 35, 25, 22, 15], "universal": [0, 63, 60, 61, 62, 59, 55, 47]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 36], "tile": [0, 54, 56, 45, 35, 27, 21, 14], "spectrum": [0, 54, 56, 45, 35, 27, 21, 14], "universal": [0, 62, 58, 63, 59, 30, 31, 26]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 37], "tile": [0, 54, 57, 44, 35, 26, 21, 15], "spectrum": [0, 60, 51, 42, 37, 25, 22, 15], "universal": [0, 63, 58, 59, 62, 61, 55, 47]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 38], "tile": [0, 53, 58, 44, 35, 25, 22, 15], "spectrum": [0, 60, 51, 41, 38, 26, 21, 15], "universal": [0, 63, 57, 59, 61, 62, 55, 47]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 39], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 40], "tile": [0, 58, 52, 45, 35, 25, 23, 14], "spectrum": [0, 60, 50, 43, 37, 25, 23, 14], "universal": [0, 62, 56, 59, 61, 63, 55, 31]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 41], "tile": [0, 58, 53, 44, 35, 25, 22, 15], "spectrum": [0, 53, 58, 41, 38, 28, 19, 15], "universal": [0, 63, 57, 61, 59, 47, 45, 43]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 42], "tile": [0, 57, 54, 44, 35, 26, 21, 15], "spectrum": [0, 54, 57, 42, 37, 28, 19, 15], "universal": [0, 63, 58, 62, 59, 47, 46, 43]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 43], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 44], "tile": [0, 58, 53, 41, 38, 28, 19, 15], "spectrum": [0, 58, 53, 44, 35, 25, 22, 15], "universal": [0, 62, 61, 63, 60, 47, 46, 45]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 45], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 46], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 47], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 48], "tile": [0, 58, 53, 44, 35, 25, 22, 15], "spectrum": [0, 60, 51, 42, 37, 25, 22, 15], "universal": [0, 62, 56, 59, 61, 63, 47, 31]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 49], "tile": [0, 58, 52, 45, 35, 25, 23, 14], "spectrum": [0, 49, 45, 58, 38, 28, 23, 11], "universal": [0, 61, 59, 63, 57, 55, 53, 51]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 50], "tile": [0, 57, 52, 46, 35, 26, 23, 13], "spectrum": [0, 50, 46, 57, 37, 28, 23, 11], "universal": [0, 62, 63, 59, 58, 55, 54, 51]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 51], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 52], "tile": [0, 58, 49, 45, 38, 28, 23, 11], "spectrum": [0, 58, 52, 45, 35, 25, 23, 14], "universal": [0, 63, 62, 61, 60, 55, 54, 53]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 53], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 54], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 55], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 56], "tile": [0, 54, 45, 49, 42, 28, 27, 7], "spectrum": [0, 56, 54, 45, 35, 27, 21, 14], "universal": [0, 63, 62, 61, 60, 59, 58, 57]}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 57], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 58], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 59], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 60], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 61], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 62], "tile": null, "spectrum": null, "universal": null}, {"r": 6, "T": [0, 1, 2, 4, 8, 16, 32, 63], "tile": [0, 58, 53, 44, 35, 25, 22, 15], "spectrum": [0, 58, 53, 44, 35, 25, 22, 15], "universal": [0, 63, 62, 61, 59, 55, 47, 31]}, {"r": 7, "T": [0, 1, 2, 4, 8, 16, 32, 64], "tile": [0, 114, 105, 100, 85, 88, 127, 78, 67, 60, 49, 42, 39, 27, 22, 13], "spectrum": [0, 116, 106, 89, 71, 51, 45, 30], "universal": [0, 126, 125, 123, 119, 111, 95, 63, 127, 115, 121, 122, 107, 91, 59, 4]}]

==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/filter_hadamard32.cpp <==
// Stream the complete primary order-32 classification; retain binary log rank <=7.
// Input: McKay hex rows, 32 tokens per line. Exact F_2 operations only.
#include <zlib.h>
#include <array>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <iostream>
#include <fstream>
#include <chrono>
int main(int argc,char**argv){
 if(argc!=3){std::cerr<<"usage: filter input.gz output.txt\n";return 2;}
 gzFile f=gzopen(argv[1],"rb");if(!f)return 3;gzbuffer(f,1<<20);
 std::ofstream out(argv[2]);char line[2048];uint64_t count=0,kept=0;std::array<uint64_t,9> hist{};
 auto start=std::chrono::steady_clock::now();
 while(gzgets(f,line,sizeof(line))){
  if(!strchr(line,'\n')&&!gzeof(f)){std::cerr<<"too long\n";return 4;}
  char*p=line;std::array<uint32_t,32>rows{};
  for(int i=0;i<32;i++){char*end;unsigned long v=strtoul(p,&end,16);if(end==p||v>0xffffffffUL){std::cerr<<"parse fail "<<count<<"\n";return 5;}rows[i]=(uint32_t)v;p=end;}
  while(*p==' '||*p=='\n'||*p=='\r'||*p=='\t')p++;
  if(*p){std::cerr<<"excess tokens\n";return 6;}
  std::array<uint32_t,32>basis{};int rank=0;
  for(int i=1;i<32&&rank<8;i++){
   uint32_t v=rows[i]^rows[0];if(v&1)v^=0xffffffffU;
   while(v){int j=31-__builtin_clz(v);if(basis[j])v^=basis[j];else{basis[j]=v;rank++;break;}}
  }
  hist[rank]++;count++;
  if(rank<=7){out<<count<<" "<<rank<<" "<<line;kept++;}
  if(count%1000000==0){double s=std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();std::cerr<<count<<" classes, "<<kept<<" retained, "<<s<<" seconds\n";}
 }
 int err;const char*msg=gzerror(f,&err);if(err!=Z_OK&&err!=Z_STREAM_END){std::cerr<<"gzip error "<<err<<" "<<msg<<"\n";return 7;}
 if(gzclose(f)!=Z_OK)return 8;
 std::cout<<"classes "<<count<<" retained "<<kept<<"\n";for(int i=0;i<=8;i++)std::cout<<i<<" "<<hist[i]<<"\n";
 if(count!=6857010){std::cerr<<"unexpected class count\n";return 9;}
}


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/had.16.0.txt <==
++++++++++++++++
+-+-+-+-+-+-+-+-
++--++--++--++--
+--++--++--++--+
++++----++++----
+-+--+-++-+--+-+
++----++++----++
+--+-++-+--+-++-
++++++++--------
+-+-+-+--+-+-+-+
++--++----++--++
+--++--+-++--++-
++++--------++++
+-+--+-+-+-++-+-
++----++--++++--
+--+-++--++-+--+
Had.16.0
Automorphism group has order = 10321920 = 2^15 * 3^2 * 5 * 7


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/had.16.1.txt <==
++++++++++++++++
+-+-+-+-+-+-+-+-
++--++--++--++--
+--++--++--++--+
++++----++++----
+-+--+-++-+--+-+
++----++++----++
+--+-++-+--+-++-
++++++++--------
+-+-+--+-+-+-++-
++--++----++--++
+--++-+--++--+-+
++++--------++++
+-+--++--+-++--+
++----++--++++--
+--+-+-+-++-+-+-
Had.16.1
Automorphism group has order = 294912 = 2^15 * 3^2


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/had.16.2.txt <==
++++++++++++++++
+-+-+-+-+-+-+-+-
++--++--++--++--
+--++--++--++--+
++++----++++----
+-+--+-++-+--+-+
++----++++----++
+--+-++-+--+-++-
++++++++--------
++++--------++++
++--+-+---++-+-+
++---+-+--+++-+-
+-+-+--+-+-+-++-
+-+--++--+-++--+
+--+++---++---++
+--+--++-++-++--
Had.16.2
Automorphism group has order = 49152 = 2^14 * 3


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/had.16.3.txt <==
++++++++++++++++
+-+-+-+-+-+-+-+-
++--++--++--++--
+--++--++--++--+
++++----++++----
+-+--+-++-+--+-+
++----++++----++
+--+-++-+--+-++-
++++++++--------
+++-+------+-+++
++-+---+--+-+++-
++---++---+++--+
+-++-+---+--+-++
+-+---++-+-+++--
+--++-+--++--+-+
+---++-+-+++--+-
Had.16.3
Automorphism group has order = 86016 = 2^12 * 3 * 7


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/had.16.4.txt <==
++++++++++++++++
+-+-+-+-++++----
++--++--++--++--
+--++--++-+-+-+-
++++----++----++
+-+--+-++--++--+
++----+++--+-++-
+--+-++-+-+--+-+
++++++++--------
+-+-+-+-----++++
++--++----++--++
+--++--+-+-+-+-+
++++------++++--
+-+--+-+-++--++-
++----++-++-+--+
+--+-++--+-++-+-
Had.16.4
Automorphism group has order = 86016 = 2^12 * 3 * 7


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/had32_rank_le7.txt <==
25418 5 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999999 99996666 99669966 99666699 96969696 96966969 96699669 96696996
25419 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969699 96966966 96699666 96696999
25420 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969666 96966999 96699699 96696966
25421 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999966 99996699 99669999 99666666 96969669 96966996 96699696 96696969
25422 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9999 A55A6666 9996A55A 99965AA5 99699966 99696699 96999696 96996969 96669669 96666996
25423 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
25428 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
25432 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
25434 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
25438 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25467 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
25472 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
25475 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
25485 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
25487 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
44186 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969696 96966969 95A99669 95A96996


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/reproduce_full.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd -- "$(dirname -- "$0")"
DATA=had32_tr.txt.gz
URL='https://users.cecs.anu.edu.au/~bdm/data/hadamard/had32_tr.txt.gz'
HASH=e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520
if [[ ! -f "$DATA" ]]; then
  curl -L --fail --retry 2 "$URL" -o "$DATA"
fi
python3 - "$DATA" "$HASH" <<'PY'
import sys,hashlib
h=hashlib.sha256()
with open(sys.argv[1],'rb') as f:
    for b in iter(lambda:f.read(1<<20),b''):h.update(b)
if h.hexdigest()!=sys.argv[2]:raise RuntimeError('Dataset SHA-256 mismatch')
print('Dataset SHA-256 verified')
PY
c++ -O3 -std=c++17 filter_hadamard32.cpp -lz -o filter_hadamard32
./filter_hadamard32 "$DATA" had32_rank_le7.rescan.txt
cmp had32_rank_le7.txt had32_rank_le7.rescan.txt
python3 verify_hadamard_certificates.py
python3 verify_eight_full.py
python3 audit/independent_audit.py
python3 audit/independent_eight_spectra.py
c++ -O3 -std=c++17 audit/independent_filter32.cpp -lz -o audit/independent_filter32
./audit/independent_filter32 "$DATA" audit/independent_rank_le7.rescan.txt
cmp had32_rank_le7.txt audit/independent_rank_le7.rescan.txt
python3 audit/independent_check32.py
printf '\nAll original and independent verification steps passed.\n'


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/spectral16_certificates.json <==
[{"index": 0, "r": 4, "E": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15], "T": [0]}, {"index": 1, "r": 5, "E": [0, 17, 2, 19, 4, 21, 22, 7, 24, 9, 26, 11, 28, 13, 14, 31], "T": [0, 25]}, {"index": 2, "r": 6, "E": [0, 33, 18, 51, 4, 53, 38, 23, 56, 25, 42, 11, 60, 13, 30, 47], "T": [0, 41, 40, 57]}, {"index": 3, "r": 7, "E": [0, 65, 34, 19, 100, 53, 118, 87, 120, 57, 90, 107, 28, 77, 14, 47], "T": [0, 76, 74, 85, 83, 103, 97, 126]}, {"index": 4, "r": 7, "E": [0, 21, 38, 51, 56, 45, 30, 11, 64, 116, 122, 78, 105, 93, 83, 103], "T": [0, 63, 61, 47, 62, 57, 59, 17]}]

==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/spectral32_certificates.json <==
[{"class_index": 25418, "r": 5, "transpose": false, "E": [0, 16, 8, 24, 4, 20, 12, 28, 2, 18, 10, 26, 6, 22, 14, 30, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0]}, {"class_index": 25418, "r": 5, "transpose": true, "E": [0, 16, 8, 24, 4, 20, 12, 28, 2, 18, 10, 26, 6, 22, 14, 30, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0]}, {"class_index": 25419, "r": 6, "transpose": false, "E": [0, 16, 8, 24, 36, 52, 44, 60, 34, 50, 42, 58, 38, 54, 46, 62, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 56]}, {"class_index": 25419, "r": 6, "transpose": true, "E": [0, 32, 8, 40, 4, 36, 12, 44, 18, 50, 26, 58, 22, 54, 30, 62, 3, 35, 11, 43, 7, 39, 15, 47, 45, 13, 37, 5, 41, 9, 33, 1], "T": [0, 60]}, {"class_index": 25420, "r": 7, "transpose": false, "E": [0, 16, 8, 24, 100, 116, 108, 124, 34, 50, 42, 58, 38, 54, 46, 62, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 120, 92, 60]}, {"class_index": 25420, "r": 7, "transpose": true, "E": [0, 32, 8, 40, 68, 100, 76, 108, 82, 114, 90, 122, 22, 54, 30, 62, 107, 75, 99, 67, 47, 15, 39, 7, 5, 37, 13, 45, 41, 9, 33, 1], "T": [0, 124, 104, 60]}, {"class_index": 25421, "r": 6, "transpose": false, "E": [0, 16, 8, 24, 4, 20, 12, 28, 34, 50, 42, 58, 38, 54, 46, 62, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 60]}, {"class_index": 25421, "r": 6, "transpose": true, "E": [0, 16, 8, 24, 4, 20, 12, 28, 34, 50, 42, 58, 38, 54, 46, 62, 7, 23, 15, 31, 3, 19, 11, 27, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 60]}, {"class_index": 25422, "r": 7, "transpose": false, "E": [0, 16, 104, 120, 100, 116, 12, 28, 98, 114, 10, 26, 6, 22, 110, 126, 95, 79, 87, 71, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 124, 88, 52]}, {"class_index": 25422, "r": 7, "transpose": true, "E": [0, 16, 8, 24, 4, 20, 12, 28, 98, 114, 106, 122, 102, 118, 110, 126, 47, 63, 39, 55, 43, 59, 61, 45, 3, 19, 21, 5, 25, 9, 17, 1], "T": [0, 116, 84, 48]}, {"class_index": 25423, "r": 7, "transpose": false, "E": [0, 16, 104, 120, 68, 84, 44, 60, 66, 82, 42, 58, 38, 54, 78, 94, 95, 79, 87, 71, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 124, 88, 52]}, {"class_index": 25423, "r": 7, "transpose": true, "E": [0, 32, 8, 40, 4, 36, 12, 44, 82, 114, 90, 122, 86, 118, 94, 126, 99, 67, 107, 75, 103, 71, 109, 77, 47, 15, 37, 5, 41, 9, 33, 1], "T": [0, 124, 96, 60]}, {"class_index": 25428, "r": 7, "transpose": false, "E": [0, 16, 40, 56, 100, 116, 76, 92, 66, 82, 74, 90, 70, 86, 78, 94, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 124, 88, 52]}, {"class_index": 25428, "r": 7, "transpose": true, "E": [0, 64, 8, 72, 20, 84, 28, 92, 50, 114, 58, 122, 38, 102, 46, 110, 5, 69, 13, 77, 7, 71, 15, 79, 75, 11, 67, 3, 73, 9, 65, 1], "T": [0, 126, 108, 90]}, {"class_index": 25432, "r": 7, "transpose": false, "E": [0, 16, 104, 120, 100, 116, 12, 28, 66, 82, 74, 90, 70, 86, 78, 94, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 124, 92, 60]}, {"class_index": 25432, "r": 7, "transpose": true, "E": [0, 32, 8, 40, 84, 116, 92, 124, 18, 50, 26, 58, 70, 102, 78, 110, 7, 39, 15, 47, 5, 37, 13, 45, 43, 11, 35, 3, 41, 9, 33, 1], "T": [0, 126, 106, 60]}, {"class_index": 25434, "r": 7, "transpose": false, "E": [0, 16, 104, 120, 100, 116, 12, 28, 66, 82, 74, 90, 6, 22, 14, 30, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 124, 88, 52]}, {"class_index": 25434, "r": 7, "transpose": true, "E": [0, 64, 8, 72, 20, 84, 28, 92, 50, 114, 58, 122, 38, 102, 46, 110, 71, 7, 79, 15, 69, 5, 77, 13, 75, 11, 67, 3, 73, 9, 65, 1], "T": [0, 126, 108, 90]}, {"class_index": 25438, "r": 7, "transpose": false, "E": [0, 16, 40, 56, 100, 116, 76, 92, 2, 18, 10, 26, 70, 86, 78, 94, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 124, 90, 54]}, {"class_index": 25438, "r": 7, "transpose": true, "E": [0, 32, 8, 40, 20, 52, 28, 60, 82, 114, 90, 122, 70, 102, 78, 110, 13, 45, 5, 37, 15, 47, 7, 39, 43, 11, 35, 3, 41, 9, 33, 1], "T": [0, 126, 108, 58]}, {"class_index": 25467, "r": 7, "transpose": false, "E": [0, 16, 8, 24, 68, 84, 76, 92, 98, 114, 106, 122, 38, 54, 46, 62, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 126, 94, 56]}, {"class_index": 25467, "r": 7, "transpose": true, "E": [0, 16, 8, 24, 68, 84, 76, 92, 98, 114, 106, 122, 38, 54, 46, 62, 19, 3, 27, 11, 15, 31, 7, 23, 5, 21, 13, 29, 25, 9, 17, 1], "T": [0, 126, 94, 56]}, {"class_index": 25472, "r": 7, "transpose": false, "E": [0, 16, 40, 56, 100, 116, 76, 92, 2, 18, 42, 58, 102, 118, 78, 94, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 126, 90, 54]}, {"class_index": 25472, "r": 7, "transpose": true, "E": [0, 16, 8, 24, 36, 52, 44, 60, 98, 114, 106, 122, 70, 86, 78, 94, 13, 29, 5, 21, 15, 31, 7, 23, 27, 11, 19, 3, 25, 9, 17, 1], "T": [0, 126, 92, 58]}, {"class_index": 25475, "r": 7, "transpose": false, "E": [0, 16, 40, 56, 100, 116, 76, 92, 66, 82, 42, 58, 38, 54, 78, 94, 95, 79, 87, 71, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 126, 80, 62]}, {"class_index": 25475, "r": 7, "transpose": true, "E": [0, 32, 8, 40, 84, 116, 92, 124, 66, 98, 74, 106, 22, 54, 30, 62, 37, 5, 45, 13, 39, 7, 47, 15, 43, 11, 35, 3, 41, 9, 33, 1], "T": [0, 126, 110, 56]}, {"class_index": 25485, "r": 7, "transpose": false, "E": [0, 16, 104, 120, 68, 84, 44, 60, 98, 114, 74, 90, 6, 22, 46, 62, 31, 15, 23, 7, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 124, 88, 52]}, {"class_index": 25485, "r": 7, "transpose": true, "E": [0, 64, 8, 72, 20, 84, 28, 92, 54, 118, 62, 126, 34, 98, 42, 106, 15, 79, 7, 71, 69, 5, 77, 13, 3, 67, 11, 75, 73, 9, 65, 1], "T": [0, 124, 110, 90]}, {"class_index": 25487, "r": 7, "transpose": false, "E": [0, 16, 40, 56, 4, 20, 44, 60, 34, 50, 74, 90, 70, 86, 46, 62, 95, 79, 87, 71, 27, 11, 19, 3, 29, 13, 21, 5, 25, 9, 17, 1], "T": [0, 124, 88, 52]}, {"class_index": 25487, "r": 7, "transpose": true, "E": [0, 64, 8, 72, 20, 84, 28, 92, 54, 118, 62, 126, 34, 98, 42, 106, 69, 5, 77, 13, 15, 79, 7, 71, 3, 67, 11, 75, 73, 9, 65, 1], "T": [0, 124, 110, 90]}, {"class_index": 44186, "r": 7, "transpose": false, "E": [0, 16, 56, 40, 52, 36, 12, 28, 114, 82, 122, 90, 118, 86, 126, 94, 111, 79, 103, 71, 107, 75, 35, 3, 109, 77, 37, 5, 41, 9, 33, 1], "T": [0, 96, 120, 24]}, {"class_index": 44186, "r": 7, "transpose": true, "E": [0, 32, 72, 104, 68, 100, 12, 44, 66, 98, 10, 42, 23, 55, 95, 127, 62, 30, 54, 22, 43, 11, 35, 3, 45, 13, 37, 5, 41, 9, 33, 1], "T": [0, 125, 108, 49]}]

==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/verify_eight.py <==
"""Independent standard-library verification of the complete 8-point theorem.
Reads only witness data. Uses exact-cover recursion, not the generating program's
Cayley-graph maximum-clique routine, to verify all negative tiling cases.
"""
import itertools,json,collections,time
from pathlib import Path
if not __debug__: raise RuntimeError("Run without Python -O: assertions verify certificates")
P=Path(__file__).resolve().parent

def exact_cover(T,r):
    n=1<<r;full=(1<<n)-1
    trans=[sum(1<<(x^t) for t in T) for x in range(n)]
    cover=[[m for m in trans if m>>i&1] for i in range(n)]
    seen=set()
    def rec(used):
        if used==full:return True
        if used in seen:return False
        unseen=full^used
        # All translations covering the first uncovered point must be tried
        bit=unseen&-unseen;i=bit.bit_length()-1
        for m in cover[i]:
            if not used&m and rec(used|m):return True
        seen.add(used);return False
    return rec(0)

def W(T,a):return sum(1 if (a&t).bit_count()%2==0 else -1 for t in T)

def main():
    data=json.loads((P/'eight_certificates.json').read_text());expected=set()
    for r in range(3,8):
        base=[0]+[1<<i for i in range(r)]
        for extra in itertools.combinations([i for i in range(1<<r) if i not in base],7-r):expected.add((r,tuple(base+list(extra))))
    assert len(data)==549 and {(d['r'],tuple(d['T'])) for d in data}==expected
    assert len(expected)==len(data)
    counts=collections.Counter();start=time.time()
    for d in data:
        r=d['r'];n=1<<r;T=d['T'];tile=d['tile'];spectrum=d['spectrum'];B=d['universal']
        assert len(T)==len(set(T))==8
        if tile:
            assert len(tile)==len(set(tile))==n//8
            assert len({a^b for a in T for b in tile})==n
            assert len(spectrum)==len(set(spectrum))==8
            assert all(W(T,a^b)==0 for a in spectrum for b in spectrum if a!=b)
            assert len(B)==len(set(B))==n//8
            assert all(W(T,a^b)!=0 for a in B for b in B if a!=b)
            counts['tile_and_universal']+=1
        else:
            assert not exact_cover(T,r), (r,T)
            counts['not_tile']+=1
    print('VERIFIED',dict(counts),'total',len(data),'seconds',round(time.time()-start,3))
if __name__=='__main__':main()


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/verify_eight_full.py <==
"""Independent standard-library verification of the complete 8-point theorem.
Reads only witness data. Checks all negative cases for both properties. Uses exact-cover recursion, not the generating program's
Cayley-graph maximum-clique routine, to verify all negative tiling cases.
"""
import itertools,json,collections,time
from pathlib import Path
P=Path(__file__).resolve().parent
if not __debug__: raise RuntimeError('Run without Python -O')

def exact_cover(T,r):
    n=1<<r;full=(1<<n)-1
    trans=[sum(1<<(x^t) for t in T) for x in range(n)]
    cover=[[m for m in trans if m>>i&1] for i in range(n)]
    seen=set()
    def rec(used):
        if used==full:return True
        if used in seen:return False
        unseen=full^used
        # All translations covering the first uncovered point must be tried
        bit=unseen&-unseen;i=bit.bit_length()-1
        for m in cover[i]:
            if not used&m and rec(used|m):return True
        seen.add(used);return False
    return rec(0)

def W(T,a):return sum(1 if (a&t).bit_count()%2==0 else -1 for t in T)

def has_spectrum(T,r):
    # Any spectrum can be translated to contain 0. Its remaining seven
    # elements form a clique in the Fourier-zero Cayley graph.
    n=1<<r
    zeros={a for a in range(1,n) if W(T,a)==0}
    adj={a:{b for b in zeros if a!=b and W(T,a^b)==0} for a in zeros}
    def rec(candidates,need):
        if need==0:return True
        if len(candidates)<need:return False
        candidates=set(candidates)
        # Every clique either includes the selected vertex or omits it.
        while len(candidates)>=need:
            a=min(candidates,key=lambda x:(len(adj[x]&candidates),x))
            candidates.remove(a)
            if rec(candidates & adj[a],need-1):return True
        return False
    return rec(zeros,7)

def main():
    data=json.loads((P/'eight_certificates.json').read_text());expected=set()
    for r in range(3,8):
        base=[0]+[1<<i for i in range(r)]
        for extra in itertools.combinations([i for i in range(1<<r) if i not in base],7-r):expected.add((r,tuple(base+list(extra))))
    assert len(data)==549 and {(d['r'],tuple(d['T'])) for d in data}==expected
    assert len(expected)==len(data)
    counts=collections.Counter();start=time.time()
    for d in data:
        r=d['r'];n=1<<r;T=d['T'];tile=d['tile'];spectrum=d['spectrum'];B=d['universal']
        assert len(T)==len(set(T))==8
        if tile:
            assert len(tile)==len(set(tile))==n//8
            assert len({a^b for a in T for b in tile})==n
            assert len(spectrum)==len(set(spectrum))==8
            assert all(W(T,a^b)==0 for a in spectrum for b in spectrum if a!=b)
            assert len(B)==len(set(B))==n//8
            assert all(W(T,a^b)!=0 for a in B for b in B if a!=b)
            counts['tile_and_universal']+=1
        else:
            assert not exact_cover(T,r), (r,T)
            assert not has_spectrum(T,r), ('SPECTRAL NON-TILE',r,T)
            counts['neither_tile_nor_spectral']+=1
    print('VERIFIED',dict(counts),'total',len(data),'seconds',round(time.time()-start,3))
if __name__=='__main__':main()


==> anc/preprints/Fugledes-Conjecture-Holds-in-F2-7-October-6-2026/verification/verify_hadamard_certificates.py <==
"""Independent positive-certificate checker: dense F2 Gaussian elimination.
No imports from search or generation programs; no clique solver required.
"""
from pathlib import Path
if not __debug__: raise RuntimeError("Run without Python -O: assertions verify certificates")
import json,math
P=Path(__file__).resolve().parent

def rank(rows):
    a=[row[:] for row in rows]
    if not a:return 0
    m,n=len(a),len(a[0]);r=0
    for c in range(n):
        piv=next((i for i in range(r,m) if a[i][c]),None)
        if piv is None:continue
        a[r],a[piv]=a[piv],a[r]
        for i in range(m):
            if i!=r and a[i][c]:a[i]=[x^y for x,y in zip(a[i],a[r])]
        r+=1
        if r==m:break
    return r

def check(H,d):
    n=len(H);r=d['r'];E=d['E'];T=d['T']
    assert all(len(row)==n and all(x in [-1,1] for x in row) for row in H)
    assert all(sum(H[i][k]*H[j][k] for k in range(n))==(n if i==j else 0) for i in range(n) for j in range(n))
    L=[[(1-H[i][j]*H[i][0]*H[0][j]*H[0][0])//2 for j in range(n)] for i in range(n)]
    assert rank(L)==r
    C=[[(e>>k)&1 for e in E] for k in range(r)]
    assert rank(C)==r and rank(L+C)==r # C and L have identical row spaces
    assert len(E)==len(set(E))==n and all(0<=e<1<<r for e in E)
    assert len(T)==len(set(T))==(1<<r)//n and all(0<=t<1<<r for t in T)
    assert len({e^t for e in E for t in T})==1<<r

def main():
    ds=json.loads((P/'spectral16_certificates.json').read_text());assert len(ds)==5
    for d in ds:
        H=[[1 if c=='+' else -1 for c in s.strip()] for s in (P/f"had.16.{d['index']}.txt").read_text().splitlines() if len(s.strip())==16 and set(s.strip())<=set('+-')]
        check(H,d)
    source={}
    for line in (P/'had32_rank_le7.txt').read_text().splitlines():
        z=line.split();source[int(z[0])]=[int(x,16) for x in z[2:]]
    assert len(source)==16
    ds=json.loads((P/'spectral32_certificates.json').read_text());assert len(ds)==32
    assert {(d['class_index'],d['transpose']) for d in ds}=={(i,b) for i in source for b in [False,True]}
    for d in ds:
        rows=source[d['class_index']]
        H=[[1 if row>>j&1 else -1 for j in range(32)] for row in rows]
        if d['transpose']:H=[list(x) for x in zip(*H)]
        check(H,d)
    exponents=[k for k in range(8) for _ in range(math.comb(7,k))]
    excluded=[]
    for m in range(4,64,4):
        if m&(m-1):
            valuation=(m//2)*((m&-m).bit_length()-1)
            assert valuation<sum(exponents[:m]);excluded.append(m)
    assert excluded==[12,20,24,28,36,40,44,48,52,56,60]
    print('VERIFIED: all 5 order16 and 32 oriented order32 certificates; all non-power cardinality exclusions')
if __name__=='__main__':main()

